The Importance of Flavor in SMEFT Electroweak Precision Fits

Effective field theory tools are essential for exploring non-Standard Model physics at the LHC in the absence of the discovery of new light particles. Predictions for observables are typically made at the lowest order in the QCD and electroweak expansions in the Standard Model effective field theory (SMEFT) and often ignore the effects of flavor. Here, we present results for electroweak precision observables (EWPOs)at the next-to-leading order QCD and electroweak expansions (NLO) of the SMEFT with an arbitrary flavor structure for the fermion operators. Numerical NLO SMEFT fits toEWPOs have a strong dependence on the assumed flavor structures and we demonstrate this using various popular assumptions for flavor symmetries.

==> anc/EWPO_Numerical_Results_LO.txt <==
Numerical results for the SMEFT LO expressions for the observables considered in "The Importance of Flavor in SMEFT Electroweak Precision Fits" by L. Bellafronte, S. Dawson and P.P. Giardino. The Standard Model contributions are the state of the art results given in Table III. 

To translate between the coefficients in the formulae below and those given in the paper text, please use the following dictionary:


vLam = 1/(\sqrt{2} G_F \Lambda^2) where G_F is the Fermi constant and \Lambda is the EFT scale
Cll=C_{ll}
CHl1=C_{\phi l}^{(1)}
CHl3=C_{\phi l}^{(3)}
CHe=C_{\phi e}
CHq1=C_{\phi q}^{(1)}
CHq3=C_{\phi q}^{(3)}
CHu=C_{\phi u}
CHd=C_{\phi d}
CHWB=C_{\phi WB}
CHD=C_{\phi D}




{MW, 80.93886288207214 - 27.69146951245203*CHD*vLam - 
  57.47882675089341*CHWB*vLam - 14.913507583867986*vLam*CHl3[1, 1] - 
  14.913507583867986*vLam*CHl3[2, 2] + 7.456753791933993*vLam*
   Cll[1, 2, 2, 1] + 7.456753791933993*vLam*Cll[2, 1, 1, 2]}
{SWeffsqe, 0.21215165635423427 + 0.14516613934912947*CHD*vLam + 
  0.7101511524153735*CHWB*vLam - 0.2878483436457657*vLam*CHe[1, 1] - 
  0.2121516563542343*vLam*CHl1[1, 1] + 0.07818062234402443*vLam*CHl3[1, 1] + 
  0.29033227869825873*vLam*CHl3[2, 2] - 0.14516613934912936*vLam*
   Cll[1, 2, 2, 1] - 0.14516613934912936*vLam*Cll[2, 1, 1, 2]}
{SWeffsqm, 0.21215165635423427 + 0.14516613934912947*CHD*vLam + 
  0.7101511524153735*CHWB*vLam - 0.2878483436457657*vLam*CHe[2, 2] - 
  0.2121516563542343*vLam*CHl1[2, 2] + 0.29033227869825873*vLam*CHl3[1, 1] + 
  0.07818062234402443*vLam*CHl3[2, 2] - 0.14516613934912936*vLam*
   Cll[1, 2, 2, 1] - 0.14516613934912936*vLam*Cll[2, 1, 1, 2]}
{ZWidthTot, 2.472448876210352 - 1.6542242403240282*CHD*vLam - 
  2.04485042163447*CHWB*vLam - 0.14076906895568342*vLam*CHd[1, 1] - 
  0.14076906895568342*vLam*CHd[2, 2] - 0.1401762341623171*vLam*CHd[3, 3] - 
  0.1407690689556833*vLam*CHe[1, 1] - 0.1407690689556833*vLam*CHe[2, 2] - 
  0.1407690689556833*vLam*CHe[3, 3] - 0.14076906895568325*vLam*CHl1[1, 1] - 
  0.14076906895568325*vLam*CHl1[2, 2] - 0.14076906895568325*vLam*CHl1[3, 3] - 
  2.78568717055905*vLam*CHl3[1, 1] - 2.78568717055905*vLam*CHl3[2, 2] + 
  0.5227613100890045*vLam*CHl3[3, 3] + 0.1407690689556833*vLam*CHq1[1, 1] + 
  0.1407690689556833*vLam*CHq1[2, 2] + 0.8509277470971675*vLam*CHq1[3, 3] + 
  1.568283930267013*vLam*CHq3[1, 1] + 1.568283930267013*vLam*CHq3[2, 2] + 
  0.8509277470971675*vLam*CHq3[3, 3] + 0.2815381379113668*vLam*CHu[1, 1] + 
  0.2815381379113668*vLam*CHu[2, 2] + 1.6542242403240277*vLam*
   Cll[1, 2, 2, 1] + 1.6542242403240277*vLam*Cll[2, 1, 1, 2]}
{Ratioe, 20.276135885243367 - 0.9261269876657696*CHD*vLam - 
  4.530603007854971*CHWB*vLam - 1.6591848114964853*vLam*CHd[1, 1] - 
  1.6591848114964853*vLam*CHd[2, 2] - 1.6521973213313714*vLam*CHd[3, 3] + 
  33.64185669663461*vLam*CHe[1, 1] - 45.64542598303038*vLam*CHl1[1, 1] - 
  47.49767995836187*vLam*CHl3[1, 1] - 1.8522539753316067*vLam*CHl3[2, 2] + 
  1.659184811496484*vLam*CHq1[1, 1] + 1.659184811496484*vLam*CHq1[2, 2] + 
  10.029521429235402*vLam*CHq1[3, 3] + 18.484691960506037*vLam*CHq3[1, 1] + 
  18.484691960506037*vLam*CHq3[2, 2] + 10.029521429235402*vLam*CHq3[3, 3] + 
  3.31836962299297*vLam*CHu[1, 1] + 3.31836962299297*vLam*CHu[2, 2] + 
  0.9261269876657501*vLam*Cll[1, 2, 2, 1] + 0.9261269876657501*vLam*
   Cll[2, 1, 1, 2]}
{Ratiom, 20.276135885243367 - 0.9261269876657696*CHD*vLam - 
  4.530603007854971*CHWB*vLam - 1.6591848114964853*vLam*CHd[1, 1] - 
  1.6591848114964853*vLam*CHd[2, 2] - 1.6521973213313714*vLam*CHd[3, 3] + 
  33.64185669663461*vLam*CHe[2, 2] - 45.64542598303038*vLam*CHl1[2, 2] - 
  1.8522539753316067*vLam*CHl3[1, 1] - 47.49767995836187*vLam*CHl3[2, 2] + 
  1.659184811496484*vLam*CHq1[1, 1] + 1.659184811496484*vLam*CHq1[2, 2] + 
  10.029521429235402*vLam*CHq1[3, 3] + 18.484691960506037*vLam*CHq3[1, 1] + 
  18.484691960506037*vLam*CHq3[2, 2] + 10.029521429235402*vLam*CHq3[3, 3] + 
  3.31836962299297*vLam*CHu[1, 1] + 3.31836962299297*vLam*CHu[2, 2] + 
  0.9261269876657501*vLam*Cll[1, 2, 2, 1] + 0.9261269876657501*vLam*
   Cll[2, 1, 1, 2]}
{Ratiota, 20.276135885243367 - 0.9261269876657696*CHD*vLam - 
  4.530603007854971*CHWB*vLam - 1.6591848114964853*vLam*CHd[1, 1] - 
  1.6591848114964853*vLam*CHd[2, 2] - 1.6521973213313714*vLam*CHd[3, 3] + 
  33.64185669663461*vLam*CHe[3, 3] - 45.64542598303038*vLam*CHl1[3, 3] - 
  1.8522539753316067*vLam*CHl3[1, 1] - 1.8522539753316067*vLam*CHl3[2, 2] - 
  45.64542598303038*vLam*CHl3[3, 3] + 1.659184811496484*vLam*CHq1[1, 1] + 
  1.659184811496484*vLam*CHq1[2, 2] + 10.029521429235402*vLam*CHq1[3, 3] + 
  18.484691960506037*vLam*CHq3[1, 1] + 18.484691960506037*vLam*CHq3[2, 2] + 
  10.029521429235402*vLam*CHq3[3, 3] + 3.31836962299297*vLam*CHu[1, 1] + 
  3.31836962299297*vLam*CHu[2, 2] + 0.9261269876657501*vLam*Cll[1, 2, 2, 1] + 
  0.9261269876657501*vLam*Cll[2, 1, 1, 2]}
{Ratioc, 0.17191912098222956 - 0.011229042843568016*CHD*vLam - 
  0.05493235372680732*CHWB*vLam + 0.014068045112438756*vLam*CHd[1, 1] + 
  0.014068045112438756*vLam*CHd[2, 2] + 0.014008798953611587*vLam*CHd[3, 3] - 
  0.022458085687135976*vLam*CHl3[1, 1] - 0.022458085687135976*vLam*
   CHl3[2, 2] - 0.014068045112438744*vLam*CHq1[1, 1] - 
  0.42897715906385187*vLam*CHq1[2, 2] - 0.08503920656999923*vLam*CHq1[3, 3] - 
  0.15672966542852404*vLam*CHq3[1, 1] + 0.2581794485228891*vLam*CHq3[2, 2] - 
  0.08503920656999923*vLam*CHq3[3, 3] - 0.0281360902248775*vLam*CHu[1, 1] + 
  0.13552278648486205*vLam*CHu[2, 2] + 0.011229042843567988*vLam*
   Cll[1, 2, 2, 1] + 0.011229042843567988*vLam*Cll[2, 1, 1, 2]}
{Ratiob, 0.21810564290343115 + 0.007464981244621416*CHD*vLam + 
  0.03651860590490261*CHWB*vLam + 0.01784746226081556*vLam*CHd[1, 1] + 
  0.01784746226081556*vLam*CHd[2, 2] - 0.0637125224288543*vLam*CHd[3, 3] + 
  0.014929962489242776*vLam*CHl3[1, 1] + 0.014929962489242776*vLam*
   CHl3[2, 2] - 0.017847462260815548*vLam*CHq1[1, 1] - 
  0.017847462260815548*vLam*CHq1[2, 2] + 0.3867613757513615*vLam*CHq1[3, 3] - 
  0.1988355003505474*vLam*CHq3[1, 1] - 0.1988355003505474*vLam*CHq3[2, 2] + 
  0.3867613757513615*vLam*CHq3[3, 3] - 0.03569492452163112*vLam*CHu[1, 1] - 
  0.03569492452163112*vLam*CHu[2, 2] - 0.007464981244621388*vLam*
   Cll[1, 2, 2, 1] - 0.007464981244621388*vLam*Cll[2, 1, 1, 2]}
{HadronicCrossSection, 42.18794760053079 - 2.163154097005184*CHD*vLam - 
  10.582125981498153*CHWB*vLam - 5.5431557001913*vLam*CHd[1, 1] + 
  4.803948151988092*vLam*CHd[2, 2] + 4.783716806912401*vLam*CHd[3, 3] - 
  65.19365373502212*vLam*CHe[1, 1] + 4.803948151988088*vLam*CHe[2, 2] + 
  4.803948151988088*vLam*CHe[3, 3] + 99.77701651544659*vLam*CHl1[1, 1] + 
  4.803948151988087*vLam*CHl1[2, 2] + 4.803948151988087*vLam*CHl1[3, 3] + 
  72.80677409748252*vLam*CHl3[1, 1] - 22.166294265975758*vLam*CHl3[2, 2] - 
  17.839986071965534*vLam*CHl3[3, 3] + 23.03118844073585*vLam*CHq1[1, 1] - 
  4.803948151988088*vLam*CHq1[2, 2] - 29.039140547485925*vLam*CHq1[3, 3] + 
  44.26730933900557*vLam*CHq3[1, 1] - 53.51995821589658*vLam*CHq3[2, 2] - 
  29.039140547485925*vLam*CHq3[3, 3] + 4.188242165596339*vLam*CHu[1, 1] - 
  9.607896303976185*vLam*CHu[2, 2] + 2.163154097005202*vLam*Cll[1, 2, 2, 1] + 
  2.163154097005202*vLam*Cll[2, 1, 1, 2]}
{WWidthTot, 2.0880325503473984 - 2.143124612209977*CHD*vLam - 
  4.448456165730048*CHWB*vLam - 2.778225715835721*vLam*CHl3[1, 1] - 
  2.778225715835721*vLam*CHl3[2, 2] + 0.464007233410533*vLam*CHl3[3, 3] + 
  1.3920217002315989*vLam*CHq3[1, 1] + 1.3920217002315989*vLam*CHq3[2, 2] + 
  1.621116474623127*vLam*Cll[1, 2, 2, 1] + 1.621116474623127*vLam*
   Cll[2, 1, 1, 2]}
{Asyme, 0.2960023880864702 - 1.0844315830961193*CHD*vLam - 
  5.305027342493375*CHWB*vLam + 2.1503074779762255*vLam*CHe[1, 1] + 
  1.584832093683868*vLam*CHl1[1, 1] - 0.5840310725083613*vLam*CHl3[1, 1] - 
  2.1688631661922293*vLam*CHl3[2, 2] + 1.0844315830961146*vLam*
   Cll[1, 2, 2, 1] + 1.0844315830961146*vLam*Cll[2, 1, 1, 2]}
{Asymm, 0.2960023880864702 - 1.0844315830961193*CHD*vLam - 
  5.305027342493375*CHWB*vLam + 2.1503074779762255*vLam*CHe[2, 2] + 
  1.584832093683868*vLam*CHl1[2, 2] - 2.1688631661922293*vLam*CHl3[1, 1] - 
  0.5840310725083613*vLam*CHl3[2, 2] + 1.0844315830961146*vLam*
   Cll[1, 2, 2, 1] + 1.0844315830961146*vLam*Cll[2, 1, 1, 2]}
{Asymta, 0.2960023880864702 - 1.0844315830961193*CHD*vLam - 
  5.305027342493375*CHWB*vLam + 2.1503074779762255*vLam*CHe[3, 3] + 
  1.584832093683868*vLam*CHl1[3, 3] - 2.1688631661922293*vLam*CHl3[1, 1] - 
  2.1688631661922293*vLam*CHl3[2, 2] + 1.584832093683868*vLam*CHl3[3, 3] + 
  1.0844315830961146*vLam*Cll[1, 2, 2, 1] + 1.0844315830961146*vLam*
   Cll[2, 1, 1, 2]}
{AsymStr, 0.9471597350633588 - 0.08199965067979348*CHD*vLam - 
  0.4011413866140172*CHWB*vLam + 0.7274638202888655*vLam*CHd[2, 2] - 
  0.16399930135958704*vLam*CHl3[1, 1] - 0.16399930135958704*vLam*CHl3[2, 2] + 
  0.11983759980244413*vLam*CHq1[2, 2] + 0.11983759980244413*vLam*CHq3[2, 2] + 
  0.08199965067979352*vLam*Cll[1, 2, 2, 1] + 0.08199965067979352*vLam*
   Cll[2, 1, 1, 2]}
{AsymCha, 0.7307222018301376 - 0.44468065887950203*CHD*vLam - 
  2.1753728781104895*CHWB*vLam - 0.8893613177589971*vLam*CHl3[1, 1] - 
  0.8893613177589971*vLam*CHl3[2, 2] - 0.6498742664987969*vLam*CHq1[2, 2] + 
  0.6498742664987969*vLam*CHq3[2, 2] - 1.6475657264290247*vLam*CHu[2, 2] + 
  0.44468065887949854*vLam*Cll[1, 2, 2, 1] + 0.44468065887949854*vLam*
   Cll[2, 1, 1, 2]}
{AsymBot, 0.9471597350633588 - 0.08199965067979348*CHD*vLam - 
  0.4011413866140172*CHWB*vLam + 0.7274638202888655*vLam*CHd[3, 3] - 
  0.16399930135958704*vLam*CHl3[1, 1] - 0.16399930135958704*vLam*CHl3[2, 2] + 
  0.11983759980244413*vLam*CHq1[3, 3] + 0.11983759980244413*vLam*CHq3[3, 3] + 
  0.08199965067979352*vLam*Cll[1, 2, 2, 1] + 0.08199965067979352*vLam*
   Cll[2, 1, 1, 2]}
{AsymFBe, 0.06571306031467 - 0.4814915074692642*CHD*vLam - 
  2.35545114336309*CHWB*vLam + 0.9547442229017367*vLam*CHe[1, 1] + 
  0.7036711266697582*vLam*CHl1[1, 1] - 0.2593118882687661*vLam*CHl3[1, 1] - 
  0.9629830149385243*vLam*CHl3[2, 2] + 0.48149150746926217*vLam*
   Cll[1, 2, 2, 1] + 0.48149150746926217*vLam*Cll[2, 1, 1, 2]}
{AsymFBm, 0.06571306031467 - 0.48149150746926417*CHD*vLam - 
  2.3554511433630894*CHWB*vLam + 0.4773721114508682*vLam*CHe[1, 1] + 
  0.4773721114508682*vLam*CHe[2, 2] + 0.35183556333487903*vLam*CHl1[1, 1] + 
  0.35183556333487903*vLam*CHl1[2, 2] - 0.6111474516036451*vLam*CHl3[1, 1] - 
  0.6111474516036451*vLam*CHl3[2, 2] + 0.48149150746926206*vLam*
   Cll[1, 2, 2, 1] + 0.48149150746926206*vLam*Cll[2, 1, 1, 2]}
{AsymFBta, 0.06571306031467 - 0.48149150746926417*CHD*vLam - 
  2.3554511433630894*CHWB*vLam + 0.4773721114508682*vLam*CHe[1, 1] + 
  0.4773721114508682*vLam*CHe[3, 3] + 0.35183556333487903*vLam*CHl1[1, 1] + 
  0.35183556333487903*vLam*CHl1[3, 3] - 0.6111474516036451*vLam*CHl3[1, 1] - 
  0.9629830149385241*vLam*CHl3[2, 2] + 0.35183556333487903*vLam*CHl3[3, 3] + 
  0.48149150746926206*vLam*Cll[1, 2, 2, 1] + 0.48149150746926206*vLam*
   Cll[2, 1, 1, 2]}
{AsymFBStr, 0.210271157608577 - 0.7885515175223508*CHD*vLam - 
  3.857585325463475*CHWB*vLam + 0.16149827103900824*vLam*CHd[2, 2] + 
  1.5275134958585408*vLam*CHe[1, 1] + 1.1258168594801408*vLam*CHl1[1, 1] - 
  0.4512861755645544*vLam*CHl3[1, 1] - 1.5771030350446948*vLam*CHl3[2, 2] + 
  0.026604161793055633*vLam*CHq1[2, 2] + 0.026604161793055633*vLam*
   CHq3[2, 2] + 0.7885515175223474*vLam*Cll[1, 2, 2, 1] + 
  0.7885515175223474*vLam*Cll[2, 1, 1, 2]}
{AsymFBCha, 0.1622216375771433 - 0.6930335783237519*CHD*vLam - 
  3.390312620531314*CHWB*vLam + 1.1784580611889481*vLam*CHe[1, 1] + 
  0.8685539977708072*vLam*CHl1[1, 1] - 0.5175131588766898*vLam*CHl3[1, 1] - 
  1.3860671566474971*vLam*CHl3[2, 2] - 0.14427325112969028*vLam*CHq1[2, 2] + 
  0.14427325112969028*vLam*CHq3[2, 2] - 0.36576254216430854*vLam*CHu[2, 2] + 
  0.6930335783237486*vLam*Cll[1, 2, 2, 1] + 0.6930335783237486*vLam*
   Cll[2, 1, 1, 2]}
{AsymFBBot, 0.210271157608577 - 0.7885515175223508*CHD*vLam - 
  3.857585325463475*CHWB*vLam + 0.16149827103900824*vLam*CHd[3, 3] + 
  1.5275134958585408*vLam*CHe[1, 1] + 1.1258168594801408*vLam*CHl1[1, 1] - 
  0.4512861755645544*vLam*CHl3[1, 1] - 1.5771030350446948*vLam*CHl3[2, 2] + 
  0.026604161793055633*vLam*CHq1[3, 3] + 0.026604161793055633*vLam*
   CHq3[3, 3] + 0.7885515175223474*vLam*Cll[1, 2, 2, 1] + 
  0.7885515175223474*vLam*Cll[2, 1, 1, 2]}


==> anc/EWPO_Numerical_Results_NLO.txt <==
Numerical results for the SMEFT NLO expressions for the observables considered in "The Importance of Flavor in SMEFT Electroweak Precision Fits" by L. Bellafronte, S. Dawson and P.P. Giardino. The Standard Model contributions are the state of the art results given in Table III. 

To translate between the coefficients in the formulae below and those given in the paper text, please use the following dictionary:


vLam = 1/(\sqrt{2} G_F \Lambda^2) where G_F is the Fermi constant and \Lambda is the EFT scale
Cll=C_{ll}
CHl1=C_{\phi l}^{(1)}
CHl3=C_{\phi l}^{(3)}
CHe=C_{\phi e}
CHq1=C_{\phi q}^{(1)}
CHq3=C_{\phi q}^{(3)}
CHu=C_{\phi u}
CHd=C_{\phi d}
CHWB=C_{\phi WB}
CHD=C_{\phi D}
Clu=C_{lu}
Cld=C_{ld}
Cle=C_{le}
Ceu=C_{eu}
Ced=C_{ed}
Cee=C_{ee}
Clq1=C_{lq}^{(1)}
Clq3=C_{lq}^{(3)}
CHW=C_{\phi W}
CHB=C_{\phi B}
CHbox=C_{\phi \square}
Cqe=C_{qe}
CuB=C_{uB}
CuW=C_{uW}
CW=C_{W}
Cqq1=C_{qq}^{(1)}
Cqq3=C_{qq}^{(3)}
Cqu1=C_{qu}^{(1)}
Cqd1=C_{qd}^{(1)}
Cud1=C_{ud}^{(1)}
Cuu=C_{uu}
Cdd=C_{dd}


{MW, 80.35683930532971 - 0.02759424045322632*CHB*vLam - 
  30.26799792072404*CHD*vLam - 0.03265082308680387*CHbox*vLam - 
  0.03484129041122596*CHW*vLam - 63.79448335193247*CHWB*vLam - 
  0.15015850187392643*CW*vLam - 0.04557877725380608*vLam*CHd[1, 1] - 
  0.04557877725380608*vLam*CHd[2, 2] - 0.04557877725380608*vLam*CHd[3, 3] - 
  0.04557877725380608*vLam*CHe[1, 1] - 0.04557877725380608*vLam*CHe[2, 2] - 
  0.04557877725380608*vLam*CHe[3, 3] - 0.060250906876487466*vLam*CHl1[1, 1] - 
  0.060250906876487466*vLam*CHl1[2, 2] - 0.04557877725380608*vLam*
   CHl1[3, 3] - 17.847621934485534*vLam*CHl3[1, 1] - 
  17.847621934485534*vLam*CHl3[2, 2] + 0.02788347681649166*vLam*CHl3[3, 3] + 
  0.04557877725380608*vLam*CHq1[1, 1] + 0.04557877725380608*vLam*CHq1[2, 2] - 
  2.111687258875911*vLam*CHq1[3, 3] + 0.08365043044947501*vLam*CHq3[1, 1] + 
  0.08365043044947501*vLam*CHq3[2, 2] + 1.2388641542136543*vLam*CHq3[3, 3] + 
  0.09115755450761216*vLam*CHu[1, 1] + 0.09115755450761216*vLam*CHu[2, 2] + 
  2.4907805334862134*vLam*CHu[3, 3] - 0.12747960332585143*vLam*
   Cll[1, 1, 2, 2] + 8.749982614325884*vLam*Cll[1, 2, 2, 1] + 
  8.749982614325884*vLam*Cll[2, 1, 1, 2] - 0.12747960332585143*vLam*
   Cll[2, 2, 1, 1] + 0.21768380365649637*vLam*Clq3[1, 1, 3, 3] + 
  0.21768380365649637*vLam*Clq3[2, 2, 3, 3] - 0.899030758386262*vLam*
   CuB[3, 3] - 0.2369845948444206*vLam*CuW[3, 3]}
{SWeffsqe, 0.2315378681394353 + 0.00032487406731596385*CHB*vLam + 
  0.16630268290884687*CHD*vLam + 0.00004040426717277323*CHbox*vLam + 
  0.00031992861145423753*CHW*vLam + 0.7562788155074669*CHWB*vLam + 
  0.0005135997998593957*CW*vLam - 0.00011887394276215908*vLam*
   Ced[1, 1, 1, 1] - 0.00011887394276215908*vLam*Ced[1, 1, 2, 2] - 
  0.00011887394276215908*vLam*Ced[1, 1, 3, 3] - 
  0.0003328470397340454*vLam*Cee[1, 1, 1, 1] - 0.00011887394276215908*vLam*
   Cee[1, 1, 2, 2] - 0.00011887394276215908*vLam*Cee[1, 1, 3, 3] - 
  0.00004754957710486362*vLam*Cee[1, 2, 2, 1] - 
  0.00004754957710486362*vLam*Cee[1, 3, 3, 1] - 
  0.00004754957710486362*vLam*Cee[2, 1, 1, 2] - 
  0.00011887394276215908*vLam*Cee[2, 2, 1, 1] - 
  0.00004754957710486362*vLam*Cee[3, 1, 1, 3] - 
  0.00011887394276215908*vLam*Cee[3, 3, 1, 1] + 
  0.00023774788552431816*vLam*Ceu[1, 1, 1, 1] + 
  0.00023774788552431816*vLam*Ceu[1, 1, 2, 2] + 
  0.00626431017875032*vLam*Ceu[1, 1, 3, 3] + 0.0005366106298461658*vLam*
   CHd[1, 1] + 0.0005366106298461658*vLam*CHd[2, 2] + 
  0.0005366106298461658*vLam*CHd[3, 3] - 0.27362310588672945*vLam*CHe[1, 1] + 
  0.0005366106298461658*vLam*CHe[2, 2] + 0.0005366106298461658*vLam*
   CHe[3, 3] - 0.23802019262184407*vLam*CHl1[1, 1] + 
  0.0008158979949143912*vLam*CHl1[2, 2] + 0.0005366106298461658*vLam*
   CHl1[3, 3] + 0.09279278089056886*vLam*CHl3[1, 1] + 
  0.3302715976154181*vLam*CHl3[2, 2] - 0.0005497131619549918*vLam*
   CHl3[3, 3] - 0.0005366106298461658*vLam*CHq1[1, 1] - 
  0.0005366106298461658*vLam*CHq1[2, 2] + 0.011351400417585963*vLam*
   CHq1[3, 3] - 0.0016491394858649763*vLam*CHq3[1, 1] - 
  0.0016491394858649763*vLam*CHq3[2, 2] - 0.0054041421806056145*vLam*
   CHq3[3, 3] - 0.0010732212596923315*vLam*CHu[1, 1] - 
  0.0010732212596923315*vLam*CHu[2, 2] - 0.012043531196399143*vLam*
   CHu[3, 3] - 0.00009324400243774464*vLam*Cld[1, 1, 1, 1] - 
  0.00009324400243774464*vLam*Cld[1, 1, 2, 2] - 
  0.00009324400243774464*vLam*Cld[1, 1, 3, 3] - 
  0.00021211794519990348*vLam*Cle[1, 1, 1, 1] - 
  0.00009324400243774464*vLam*Cle[1, 1, 2, 2] - 
  0.00009324400243774464*vLam*Cle[1, 1, 3, 3] - 
  0.00011887394276215908*vLam*Cle[2, 2, 1, 1] - 
  0.00011887394276215908*vLam*Cle[3, 3, 1, 1] - 
  0.00009138885066576203*vLam*Cll[1, 1, 1, 1] + 
  0.0023333595942058452*vLam*Cll[1, 1, 2, 2] - 0.00009324400243774464*vLam*
   Cll[1, 1, 3, 3] - 0.1617888588962773*vLam*Cll[1, 2, 2, 1] + 
  0.00004754957710486362*vLam*Cll[1, 3, 3, 1] - 
  0.1617888588962773*vLam*Cll[2, 1, 1, 2] + 0.0023333595942058452*vLam*
   Cll[2, 2, 1, 1] + 0.00004754957710486362*vLam*Cll[3, 1, 1, 3] - 
  0.00009324400243774464*vLam*Cll[3, 3, 1, 1] + 
  0.00009324400243774464*vLam*Clq1[1, 1, 1, 1] + 
  0.00009324400243774464*vLam*Clq1[1, 1, 2, 2] - 
  0.004177839270626341*vLam*Clq1[1, 1, 3, 3] + 0.000992975663886187*vLam*
   Clq3[1, 1, 1, 1] + 0.000992975663886187*vLam*Clq3[1, 1, 2, 2] + 
  0.0011203976209223808*vLam*Clq3[1, 1, 3, 3] - 
  0.004143661316027892*vLam*Clq3[2, 2, 3, 3] + 0.0001864880048754893*vLam*
   Clu[1, 1, 1, 1] + 0.0001864880048754893*vLam*Clu[1, 1, 2, 2] + 
  0.0049136870537461715*vLam*Clu[1, 1, 3, 3] + 0.00011887394276215908*vLam*
   Cqe[1, 1, 1, 1] + 0.00011887394276215908*vLam*Cqe[2, 2, 1, 1] - 
  0.0053262002203039215*vLam*Cqe[3, 3, 1, 1] + 0.01072510525438219*vLam*
   CuB[3, 3] + 0.009113753203646404*vLam*CuW[3, 3]}
{SWeffsqm, 0.2315378681394353 + 0.00032487406731596385*CHB*vLam + 
  0.16630268290884687*CHD*vLam + 0.00004040426717277323*CHbox*vLam + 
  0.00031992861145423753*CHW*vLam + 0.7562788155074669*CHWB*vLam + 
  0.0005135997998593957*CW*vLam - 0.00011887394276215908*vLam*
   Ced[2, 2, 1, 1] - 0.00011887394276215908*vLam*Ced[2, 2, 2, 2] - 
  0.00011887394276215908*vLam*Ced[2, 2, 3, 3] - 
  0.00011887394276215908*vLam*Cee[1, 1, 2, 2] - 
  0.00004754957710486362*vLam*Cee[1, 2, 2, 1] - 
  0.00004754957710486362*vLam*Cee[2, 1, 1, 2] - 
  0.00011887394276215908*vLam*Cee[2, 2, 1, 1] - 
  0.0003328470397340454*vLam*Cee[2, 2, 2, 2] - 0.00011887394276215908*vLam*
   Cee[2, 2, 3, 3] - 0.00004754957710486362*vLam*Cee[2, 3, 3, 2] - 
  0.00004754957710486362*vLam*Cee[3, 2, 2, 3] - 
  0.00011887394276215908*vLam*Cee[3, 3, 2, 2] + 
  0.00023774788552431816*vLam*Ceu[2, 2, 1, 1] + 
  0.00023774788552431816*vLam*Ceu[2, 2, 2, 2] + 
  0.00626431017875032*vLam*Ceu[2, 2, 3, 3] + 0.0005366106298461658*vLam*
   CHd[1, 1] + 0.0005366106298461658*vLam*CHd[2, 2] + 
  0.0005366106298461658*vLam*CHd[3, 3] + 0.0005366106298461658*vLam*
   CHe[1, 1] - 0.27362310588672945*vLam*CHe[2, 2] + 
  0.0005366106298461658*vLam*CHe[3, 3] + 0.0008158979949143912*vLam*
   CHl1[1, 1] - 0.23802019262184407*vLam*CHl1[2, 2] + 
  0.0005366106298461658*vLam*CHl1[3, 3] + 0.3302715976154181*vLam*
   CHl3[1, 1] + 0.09279278089056886*vLam*CHl3[2, 2] - 
  0.0005497131619549918*vLam*CHl3[3, 3] - 0.0005366106298461658*vLam*
   CHq1[1, 1] - 0.0005366106298461658*vLam*CHq1[2, 2] + 
  0.011351400417585963*vLam*CHq1[3, 3] - 0.0016491394858649763*vLam*
   CHq3[1, 1] - 0.0016491394858649763*vLam*CHq3[2, 2] - 
  0.0054041421806056145*vLam*CHq3[3, 3] - 0.0010732212596923315*vLam*
   CHu[1, 1] - 0.0010732212596923315*vLam*CHu[2, 2] - 
  0.012043531196399143*vLam*CHu[3, 3] - 0.00009324400243774464*vLam*
   Cld[2, 2, 1, 1] - 0.00009324400243774464*vLam*Cld[2, 2, 2, 2] - 
  0.00009324400243774464*vLam*Cld[2, 2, 3, 3] - 
  0.00011887394276215908*vLam*Cle[1, 1, 2, 2] - 
  0.00009324400243774464*vLam*Cle[2, 2, 1, 1] - 
  0.00021211794519990348*vLam*Cle[2, 2, 2, 2] - 
  0.00009324400243774464*vLam*Cle[2, 2, 3, 3] - 
  0.00011887394276215908*vLam*Cle[3, 3, 2, 2] + 
  0.0023333595942058452*vLam*Cll[1, 1, 2, 2] - 
  0.1617888588962773*vLam*Cll[1, 2, 2, 1] - 0.1617888588962773*vLam*
   Cll[2, 1, 1, 2] + 0.0023333595942058452*vLam*Cll[2, 2, 1, 1] - 
  0.00009138885066576203*vLam*Cll[2, 2, 2, 2] - 
  0.00009324400243774464*vLam*Cll[2, 2, 3, 3] + 
  0.00004754957710486362*vLam*Cll[2, 3, 3, 2] + 
  0.00004754957710486362*vLam*Cll[3, 2, 2, 3] - 
  0.00009324400243774464*vLam*Cll[3, 3, 2, 2] + 
  0.00009324400243774464*vLam*Clq1[2, 2, 1, 1] + 
  0.00009324400243774464*vLam*Clq1[2, 2, 2, 2] - 
  0.004177839270626341*vLam*Clq1[2, 2, 3, 3] - 0.004143661316027892*vLam*
   Clq3[1, 1, 3, 3] + 0.000992975663886187*vLam*Clq3[2, 2, 1, 1] + 
  0.000992975663886187*vLam*Clq3[2, 2, 2, 2] + 0.0011203976209223808*vLam*
   Clq3[2, 2, 3, 3] + 0.0001864880048754893*vLam*Clu[2, 2, 1, 1] + 
  0.0001864880048754893*vLam*Clu[2, 2, 2, 2] + 0.0049136870537461715*vLam*
   Clu[2, 2, 3, 3] + 0.00011887394276215908*vLam*Cqe[1, 1, 2, 2] + 
  0.00011887394276215908*vLam*Cqe[2, 2, 2, 2] - 
  0.0053262002203039215*vLam*Cqe[3, 3, 2, 2] + 0.01072510525438219*vLam*
   CuB[3, 3] + 0.009113753203646404*vLam*CuW[3, 3]}
{ZWidthTot, 2.4942551430494326 - 0.001359258896769408*CHB*vLam - 
  1.7060505982730958*CHD*vLam - 0.002767009275227454*CHbox*vLam - 
  0.0025663056460136055*CHW*vLam - 1.93489548879161*CHWB*vLam - 
  0.005428511638267258*CW*vLam - 0.00014023918410396383*vLam*
   Cdd[1, 1, 1, 1] - 0.00012374045656232102*vLam*Cdd[1, 1, 2, 2] - 
  0.00012347989631090572*vLam*Cdd[1, 1, 3, 3] - 
  0.0000164987275416428*vLam*Cdd[1, 2, 2, 1] - 0.00001646398617478743*vLam*
   Cdd[1, 3, 3, 1] - 0.0000164987275416428*vLam*Cdd[2, 1, 1, 2] - 
  0.00012374045656232102*vLam*Cdd[2, 2, 1, 1] - 
  0.00014023918410396383*vLam*Cdd[2, 2, 2, 2] - 
  0.00012347989631090572*vLam*Cdd[2, 2, 3, 3] - 
  0.00001646398617478743*vLam*Cdd[2, 3, 3, 2] - 
  0.00001646398617478743*vLam*Cdd[3, 1, 1, 3] - 
  0.00001646398617478743*vLam*Cdd[3, 2, 2, 3] - 
  0.00012347989631090572*vLam*Cdd[3, 3, 1, 1] - 
  0.00012347989631090572*vLam*Cdd[3, 3, 2, 2] - 
  0.0001396485808674225*vLam*Cdd[3, 3, 3, 3] - 0.000123740456562321*vLam*
   Ced[1, 1, 1, 1] - 0.000123740456562321*vLam*Ced[1, 1, 2, 2] - 
  0.00012347989631090572*vLam*Ced[1, 1, 3, 3] - 
  0.000123740456562321*vLam*Ced[2, 2, 1, 1] - 0.000123740456562321*vLam*
   Ced[2, 2, 2, 2] - 0.00012347989631090572*vLam*Ced[2, 2, 3, 3] - 
  0.000123740456562321*vLam*Ced[3, 3, 1, 1] - 0.000123740456562321*vLam*
   Ced[3, 3, 2, 2] - 0.00012347989631090572*vLam*Ced[3, 3, 3, 3] - 
  0.0001732366391872494*vLam*Cee[1, 1, 1, 1] - 0.000123740456562321*vLam*
   Cee[1, 1, 2, 2] - 0.000123740456562321*vLam*Cee[1, 1, 3, 3] - 
  0.00004949618262492839*vLam*Cee[1, 2, 2, 1] - 
  0.00004949618262492839*vLam*Cee[1, 3, 3, 1] - 
  0.00004949618262492839*vLam*Cee[2, 1, 1, 2] - 
  0.000123740456562321*vLam*Cee[2, 2, 1, 1] - 0.0001732366391872494*vLam*
   Cee[2, 2, 2, 2] - 0.000123740456562321*vLam*Cee[2, 2, 3, 3] - 
  0.00004949618262492839*vLam*Cee[2, 3, 3, 2] - 
  0.00004949618262492839*vLam*Cee[3, 1, 1, 3] - 
  0.00004949618262492839*vLam*Cee[3, 2, 2, 3] - 
  0.000123740456562321*vLam*Cee[3, 3, 1, 1] - 0.000123740456562321*vLam*
   Cee[3, 3, 2, 2] - 0.0001732366391872494*vLam*Cee[3, 3, 3, 3] + 
  0.000247480913124642*vLam*Ceu[1, 1, 1, 1] + 0.000247480913124642*vLam*
   Ceu[1, 1, 2, 2] + 0.0032603806332791732*vLam*Ceu[1, 1, 3, 3] + 
  0.000247480913124642*vLam*Ceu[2, 2, 1, 1] + 0.000247480913124642*vLam*
   Ceu[2, 2, 2, 2] + 0.0032603806332791732*vLam*Ceu[2, 2, 3, 3] + 
  0.000247480913124642*vLam*Ceu[3, 3, 1, 1] + 0.000247480913124642*vLam*
   Ceu[3, 3, 2, 2] + 0.0032603806332791732*vLam*Ceu[3, 3, 3, 3] - 
  0.1672234472336276*vLam*CHd[1, 1] - 0.1672234472336276*vLam*CHd[2, 2] - 
  0.16653057360120588*vLam*CHd[3, 3] - 0.1620759604339101*vLam*CHe[1, 1] - 
  0.1620759604339101*vLam*CHe[2, 2] - 0.1620759604339101*vLam*CHe[3, 3] - 
  0.16610212410229414*vLam*CHl1[1, 1] - 0.16610212410229414*vLam*CHl1[2, 2] - 
  0.16286878214226305*vLam*CHl1[3, 3] - 2.902623827505624*vLam*CHl3[1, 1] - 
  2.902623827505624*vLam*CHl3[2, 2] + 0.5309278186887101*vLam*CHl3[3, 3] + 
  0.16826052478200565*vLam*CHq1[1, 1] + 0.16826052478200565*vLam*CHq1[2, 2] + 
  0.7549078659960073*vLam*CHq1[3, 3] + 1.649775356738221*vLam*CHq3[1, 1] + 
  1.649775356738221*vLam*CHq3[2, 2] + 0.9309809024439276*vLam*CHq3[3, 3] + 
  0.3346911503072805*vLam*CHu[1, 1] + 0.3346911503072805*vLam*CHu[2, 2] + 
  0.1457162792279675*vLam*CHu[3, 3] - 0.00012374045656232094*vLam*
   Cld[1, 1, 1, 1] - 0.00012374045656232094*vLam*Cld[1, 1, 2, 2] - 
  0.00012347989631090564*vLam*Cld[1, 1, 3, 3] - 
  0.00012374045656232094*vLam*Cld[2, 2, 1, 1] - 
  0.00012374045656232094*vLam*Cld[2, 2, 2, 2] - 
  0.00012347989631090564*vLam*Cld[2, 2, 3, 3] - 
  0.00012374045656232094*vLam*Cld[3, 3, 1, 1] - 
  0.00012374045656232094*vLam*Cld[3, 3, 2, 2] - 
  0.00012347989631090564*vLam*Cld[3, 3, 3, 3] - 
  0.0001237404565623209*vLam*Cle[1, 1, 1, 1] - 0.0001237404565623209*vLam*
   Cle[1, 1, 2, 2] - 0.0001237404565623209*vLam*Cle[1, 1, 3, 3] - 
  0.0001237404565623209*vLam*Cle[2, 2, 1, 1] - 0.0001237404565623209*vLam*
   Cle[2, 2, 2, 2] - 0.0001237404565623209*vLam*Cle[2, 2, 3, 3] - 
  0.0001237404565623209*vLam*Cle[3, 3, 1, 1] - 0.0001237404565623209*vLam*
   Cle[3, 3, 2, 2] - 0.0001237404565623209*vLam*Cle[3, 3, 3, 3] - 
  0.0004603305397728273*vLam*Cll[1, 1, 1, 1] - 0.027470050377898087*vLam*
   Cll[1, 1, 2, 2] - 0.00012374045656232083*vLam*Cll[1, 1, 3, 3] + 
  1.6759679922060995*vLam*Cll[1, 2, 2, 1] - 0.0003365900832105065*vLam*
   Cll[1, 3, 3, 1] + 1.6759679922060995*vLam*Cll[2, 1, 1, 2] - 
  0.027470050377898087*vLam*Cll[2, 2, 1, 1] - 0.0004603305397728273*vLam*
   Cll[2, 2, 2, 2] - 0.00012374045656232083*vLam*Cll[2, 2, 3, 3] - 
  0.0003365900832105065*vLam*Cll[2, 3, 3, 2] - 0.0003365900832105065*vLam*
   Cll[3, 1, 1, 3] - 0.0003365900832105065*vLam*Cll[3, 2, 2, 3] - 
  0.00012374045656232083*vLam*Cll[3, 3, 1, 1] - 
  0.00012374045656232083*vLam*Cll[3, 3, 2, 2] - 
  0.0004603305397728273*vLam*Cll[3, 3, 3, 3] + 0.00012374045656232116*vLam*
   Clq1[1, 1, 1, 1] + 0.00012374045656232116*vLam*Clq1[1, 1, 2, 2] - 
  0.002413271062887814*vLam*Clq1[1, 1, 3, 3] + 0.00012374045656232116*vLam*
   Clq1[2, 2, 1, 1] + 0.00012374045656232116*vLam*Clq1[2, 2, 2, 2] - 
  0.002413271062887814*vLam*Clq1[2, 2, 3, 3] + 0.00012374045656232116*vLam*
   Clq1[3, 3, 1, 1] + 0.00012374045656232116*vLam*Clq1[3, 3, 2, 2] - 
  0.002413271062887814*vLam*Clq1[3, 3, 3, 3] - 0.004677629878470635*vLam*
   Clq3[1, 1, 1, 1] - 0.004677629878470635*vLam*Clq3[1, 1, 2, 2] + 
  0.033203333104616234*vLam*Clq3[1, 1, 3, 3] - 0.004677629878470635*vLam*
   Clq3[2, 2, 1, 1] - 0.004677629878470635*vLam*Clq3[2, 2, 2, 2] + 
  0.033203333104616234*vLam*Clq3[2, 2, 3, 3] - 0.004677629878470635*vLam*
   Clq3[3, 3, 1, 1] - 0.004677629878470635*vLam*Clq3[3, 3, 2, 2] - 
  0.013672584442537635*vLam*Clq3[3, 3, 3, 3] + 0.0002474809131246419*vLam*
   Clu[1, 1, 1, 1] + 0.0002474809131246419*vLam*Clu[1, 1, 2, 2] + 
  0.003260380633279169*vLam*Clu[1, 1, 3, 3] + 0.0002474809131246419*vLam*
   Clu[2, 2, 1, 1] + 0.0002474809131246419*vLam*Clu[2, 2, 2, 2] + 
  0.003260380633279169*vLam*Clu[2, 2, 3, 3] + 0.0002474809131246419*vLam*
   Clu[3, 3, 1, 1] + 0.0002474809131246419*vLam*Clu[3, 3, 2, 2] + 
  0.003260380633279169*vLam*Clu[3, 3, 3, 3] + 0.00012374045656232116*vLam*
   Cqd1[1, 1, 1, 1] + 0.00012374045656232127*vLam*Cqd1[1, 1, 2, 2] + 
  0.00012347989631090596*vLam*Cqd1[1, 1, 3, 3] + 
  0.00012374045656232127*vLam*Cqd1[2, 2, 1, 1] + 
  0.00012374045656232116*vLam*Cqd1[2, 2, 2, 2] + 
  0.00012347989631090596*vLam*Cqd1[2, 2, 3, 3] - 
  0.002413271062887812*vLam*Cqd1[3, 3, 1, 1] - 0.002413271062887812*vLam*
   Cqd1[3, 3, 2, 2] - 0.002401596544181326*vLam*Cqd1[3, 3, 3, 3] + 
  0.00012374045656232124*vLam*Cqe[1, 1, 1, 1] + 
  0.00012374045656232124*vLam*Cqe[1, 1, 2, 2] + 
  0.00012374045656232124*vLam*Cqe[1, 1, 3, 3] + 
  0.00012374045656232124*vLam*Cqe[2, 2, 1, 1] + 
  0.00012374045656232124*vLam*Cqe[2, 2, 2, 2] + 
  0.00012374045656232124*vLam*Cqe[2, 2, 3, 3] - 
  0.002413271062887812*vLam*Cqe[3, 3, 1, 1] - 0.002413271062887812*vLam*
   Cqe[3, 3, 2, 2] - 0.002413271062887812*vLam*Cqe[3, 3, 3, 3] - 
  0.0010675157960272693*vLam*Cqq1[1, 1, 1, 1] - 
  0.00012374045656232148*vLam*Cqq1[1, 1, 2, 2] + 
  0.002413271062887813*vLam*Cqq1[1, 1, 3, 3] - 0.0009437753394649484*vLam*
   Cqq1[1, 2, 2, 1] - 0.00969186175206271*vLam*Cqq1[1, 3, 3, 1] - 
  0.0009437753394649484*vLam*Cqq1[2, 1, 1, 2] - 
  0.00012374045656232148*vLam*Cqq1[2, 2, 1, 1] - 
  0.0010675157960272693*vLam*Cqq1[2, 2, 2, 2] + 
  0.002413271062887813*vLam*Cqq1[2, 2, 3, 3] - 0.00969186175206271*vLam*
   Cqq1[2, 3, 3, 2] - 0.00969186175206271*vLam*Cqq1[3, 1, 1, 3] - 
  0.00969186175206271*vLam*Cqq1[3, 2, 2, 3] + 0.002413271062887813*vLam*
   Cqq1[3, 3, 1, 1] + 0.002413271062887813*vLam*Cqq1[3, 3, 2, 2] + 
  0.03159968833480026*vLam*Cqq1[3, 3, 3, 3] - 0.01312211175103024*vLam*
   Cqq3[1, 1, 1, 1] - 0.014032889635411907*vLam*Cqq3[1, 1, 2, 2] - 
  0.04101775332761289*vLam*Cqq3[1, 1, 3, 3] + 0.0009107778843816625*vLam*
   Cqq3[1, 2, 2, 1] + 0.013286201465171892*vLam*Cqq3[1, 3, 3, 1] + 
  0.0009107778843816625*vLam*Cqq3[2, 1, 1, 2] - 
  0.014032889635411907*vLam*Cqq3[2, 2, 1, 1] - 0.01312211175103024*vLam*
   Cqq3[2, 2, 2, 2] - 0.04101775332761289*vLam*Cqq3[2, 2, 3, 3] + 
  0.013286201465171892*vLam*Cqq3[2, 3, 3, 2] + 0.013286201465171892*vLam*
   Cqq3[3, 1, 1, 3] + 0.013286201465171892*vLam*Cqq3[3, 2, 2, 3] - 
  0.04101775332761289*vLam*Cqq3[3, 3, 1, 1] - 0.04101775332761289*vLam*
   Cqq3[3, 3, 2, 2] + 0.002844589945687146*vLam*Cqq3[3, 3, 3, 3] - 
  0.0002474809131246412*vLam*Cqu1[1, 1, 1, 1] - 
  0.00024748091312464253*vLam*Cqu1[1, 1, 2, 2] - 
  0.003260380633279176*vLam*Cqu1[1, 1, 3, 3] - 0.00024748091312464253*vLam*
   Cqu1[2, 2, 1, 1] - 0.0002474809131246412*vLam*Cqu1[2, 2, 2, 2] - 
  0.003260380633279176*vLam*Cqu1[2, 2, 3, 3] + 0.004826542125775624*vLam*
   Cqu1[3, 3, 1, 1] + 0.004826542125775624*vLam*Cqu1[3, 3, 2, 2] - 
  0.018910465251515532*vLam*Cqu1[3, 3, 3, 3] - 0.03167251817500581*vLam*
   CuB[3, 3] + 0.00024748091312464204*vLam*Cud1[1, 1, 1, 1] + 
  0.00024748091312464204*vLam*Cud1[1, 1, 2, 2] + 
  0.00024695979262181144*vLam*Cud1[1, 1, 3, 3] + 
  0.00024748091312464204*vLam*Cud1[2, 2, 1, 1] + 
  0.00024748091312464204*vLam*Cud1[2, 2, 2, 2] + 
  0.00024695979262181144*vLam*Cud1[2, 2, 3, 3] + 
  0.003260380633279173*vLam*Cud1[3, 3, 1, 1] + 0.003260380633279173*vLam*
   Cud1[3, 3, 2, 2] + 0.003246649867754012*vLam*Cud1[3, 3, 3, 3] - 
  0.0005609567364158553*vLam*Cuu[1, 1, 1, 1] - 0.0004949618262492841*vLam*
   Cuu[1, 1, 2, 2] - 0.006520761266558346*vLam*Cuu[1, 1, 3, 3] - 
  0.0000659949101665712*vLam*Cuu[1, 2, 2, 1] - 0.003941294267990562*vLam*
   Cuu[1, 3, 3, 1] - 0.0000659949101665712*vLam*Cuu[2, 1, 1, 2] - 
  0.0004949618262492841*vLam*Cuu[2, 2, 1, 1] - 0.0005609567364158553*vLam*
   Cuu[2, 2, 2, 2] - 0.006520761266558346*vLam*Cuu[2, 2, 3, 3] - 
  0.003941294267990562*vLam*Cuu[2, 3, 3, 2] - 0.003941294267990562*vLam*
   Cuu[3, 1, 1, 3] - 0.003941294267990562*vLam*Cuu[3, 2, 2, 3] - 
  0.006520761266558346*vLam*Cuu[3, 3, 1, 1] - 0.006520761266558346*vLam*
   Cuu[3, 3, 2, 2] - 0.03642733124713856*vLam*CuW[3, 3]}
{Ratioe, 20.731944956499927 - 0.004284346930637539*CHB*vLam - 
  2.9116849255913397*CHD*vLam - 0.0011746147623978402*CHbox*vLam - 
  0.004271385867567545*CHW*vLam - 13.514403505448263*CHWB*vLam - 
  0.03731557334054103*CW*vLam - 0.0016699766747453107*vLam*Cdd[1, 1, 1, 1] - 
  0.0014735088306576272*vLam*Cdd[1, 1, 2, 2] - 0.0014704060634459558*vLam*
   Cdd[1, 1, 3, 3] - 0.0001964678440876836*vLam*Cdd[1, 2, 2, 1] - 
  0.0001960541417927941*vLam*Cdd[1, 3, 3, 1] - 0.0001964678440876836*vLam*
   Cdd[2, 1, 1, 2] - 0.0014735088306576272*vLam*Cdd[2, 2, 1, 1] - 
  0.0016699766747453107*vLam*Cdd[2, 2, 2, 2] - 0.0014704060634459558*vLam*
   Cdd[2, 2, 3, 3] - 0.0001960541417927941*vLam*Cdd[2, 3, 3, 2] - 
  0.0001960541417927941*vLam*Cdd[3, 1, 1, 3] - 0.0001960541417927941*vLam*
   Cdd[3, 2, 2, 3] - 0.0014704060634459558*vLam*Cdd[3, 3, 1, 1] - 
  0.0014704060634459558*vLam*Cdd[3, 3, 2, 2] - 0.0016629437357321894*vLam*
   Cdd[3, 3, 3, 3] + 0.014537597569726434*vLam*Ced[1, 1, 1, 1] + 
  0.014537597569726434*vLam*Ced[1, 1, 2, 2] + 0.014540700336938108*vLam*
   Ced[1, 1, 3, 3] - 0.0007367544153288136*vLam*Ced[2, 2, 1, 1] - 
  0.0007367544153288136*vLam*Ced[2, 2, 2, 2] - 0.0007336516481171424*vLam*
   Ced[2, 2, 3, 3] - 0.0007367544153288136*vLam*Ced[3, 3, 1, 1] - 
  0.0007367544153288136*vLam*Ced[3, 3, 2, 2] - 0.0007336516481171424*vLam*
   Ced[3, 3, 3, 3] + 0.04276818555815469*vLam*Cee[1, 1, 1, 1] + 
  0.015274351985055248*vLam*Cee[1, 1, 2, 2] + 0.015274351985055248*vLam*
   Cee[1, 1, 3, 3] + 0.006109740794022099*vLam*Cee[1, 2, 2, 1] + 
  0.006109740794022099*vLam*Cee[1, 3, 3, 1] + 0.006109740794022099*vLam*
   Cee[2, 1, 1, 2] + 0.015274351985055248*vLam*Cee[2, 2, 1, 1] + 
  0.006109740794022099*vLam*Cee[3, 1, 1, 3] + 0.015274351985055248*vLam*
   Cee[3, 3, 1, 1] - 0.029075195139452868*vLam*Ceu[1, 1, 1, 1] - 
  0.029075195139452868*vLam*Ceu[1, 1, 2, 2] - 0.8049138136625817*vLam*
   Ceu[1, 1, 3, 3] + 0.0014735088306576272*vLam*Ceu[2, 2, 1, 1] + 
  0.0014735088306576272*vLam*Ceu[2, 2, 2, 2] + 0.0014735088306576272*vLam*
   Ceu[3, 3, 1, 1] + 0.0014735088306576272*vLam*Ceu[3, 3, 2, 2] - 
  1.966134091026326*vLam*CHd[1, 1] - 1.966134091026326*vLam*CHd[2, 2] - 
  1.9578833099619373*vLam*CHd[3, 3] + 39.33929949796967*vLam*CHe[1, 1] - 
  0.006979902392984318*vLam*CHe[2, 2] - 0.006979902392984318*vLam*CHe[3, 3] - 
  45.38152840364269*vLam*CHl1[1, 1] - 0.009853923458260166*vLam*CHl1[2, 2] - 
  0.006979902392984318*vLam*CHl1[3, 3] - 50.79852225980571*vLam*CHl3[1, 1] - 
  5.710296919130958*vLam*CHl3[2, 2] + 0.0057094973628564125*vLam*CHl3[3, 3] + 
  1.9784836731118136*vLam*CHq1[1, 1] + 1.9784836731118136*vLam*CHq1[2, 2] + 
  10.476399446161912*vLam*CHq1[3, 3] + 19.45107552946631*vLam*CHq3[1, 1] + 
  19.45107552946631*vLam*CHq3[2, 2] + 10.380483210332635*vLam*CHq3[3, 3] + 
  3.9351767953487067*vLam*CHu[1, 1] + 3.9351767953487067*vLam*CHu[2, 2] + 
  0.15952255715237573*vLam*CHu[3, 3] - 0.0202095612032272*vLam*
   Cld[1, 1, 1, 1] - 0.0202095612032272*vLam*Cld[1, 1, 2, 2] - 
  0.02020645843601553*vLam*Cld[1, 1, 3, 3] - 0.0007367544153288136*vLam*
   Cld[2, 2, 1, 1] - 0.0007367544153288136*vLam*Cld[2, 2, 2, 2] - 
  0.0007336516481171424*vLam*Cld[2, 2, 3, 3] - 0.0007367544153288136*vLam*
   Cld[3, 3, 1, 1] - 0.0007367544153288136*vLam*Cld[3, 3, 2, 2] - 
  0.0007336516481171424*vLam*Cld[3, 3, 3, 3] - 0.004198454802843141*vLam*
   Cle[1, 1, 1, 1] - 0.019472806787898388*vLam*Cle[1, 1, 2, 2] - 
  0.019472806787898388*vLam*Cle[1, 1, 3, 3] + 0.015274351985055248*vLam*
   Cle[2, 2, 1, 1] + 0.015274351985055248*vLam*Cle[3, 3, 1, 1] - 
  0.019085382277220942*vLam*Cll[1, 1, 1, 1] - 0.04460273814211138*vLam*
   Cll[1, 1, 2, 2] - 0.019472806787898388*vLam*Cll[1, 1, 3, 3] + 
  2.83095916415267*vLam*Cll[1, 2, 2, 1] + 0.009930115649287849*vLam*
   Cll[1, 3, 3, 1] + 2.83095916415267*vLam*Cll[2, 1, 1, 2] - 
  0.04460273814211138*vLam*Cll[2, 2, 1, 1] + 0.009930115649287849*vLam*
   Cll[3, 1, 1, 3] - 0.019472806787898388*vLam*Cll[3, 3, 1, 1] + 
  0.020209561203227203*vLam*Clq1[1, 1, 1, 1] + 0.020209561203227203*vLam*
   Clq1[1, 1, 2, 2] - 0.8682145914708456*vLam*Clq1[1, 1, 3, 3] + 
  0.0007367544153288163*vLam*Clq1[2, 2, 1, 1] + 
  0.0007367544153288163*vLam*Clq1[2, 2, 2, 2] + 
  0.004273233814410037*vLam*Clq1[2, 2, 3, 3] + 0.0007367544153288163*vLam*
   Clq1[3, 3, 1, 1] + 0.0007367544153288163*vLam*Clq1[3, 3, 2, 2] + 
  0.004273233814410037*vLam*Clq1[3, 3, 3, 3] + 
  0.1795194055423666*vLam*Clq3[1, 1, 1, 1] + 0.1795194055423666*vLam*
   Clq3[1, 1, 2, 2] + 1.1270355523765239*vLam*Clq3[1, 1, 3, 3] - 
  0.0278507495606462*vLam*Clq3[2, 2, 1, 1] - 0.0278507495606462*vLam*
   Clq3[2, 2, 2, 2] + 0.027704765200357525*vLam*Clq3[2, 2, 3, 3] - 
  0.0278507495606462*vLam*Clq3[3, 3, 1, 1] - 0.0278507495606462*vLam*
   Clq3[3, 3, 2, 2] - 0.015168865460051936*vLam*Clq3[3, 3, 3, 3] + 
  0.0404191224064544*vLam*Clu[1, 1, 1, 1] + 0.0404191224064544*vLam*
   Clu[1, 1, 2, 2] + 1.0261601401943328*vLam*Clu[1, 1, 3, 3] + 
  0.0014735088306576272*vLam*Clu[2, 2, 1, 1] + 0.0014735088306576272*vLam*
   Clu[2, 2, 2, 2] + 0.0014735088306576272*vLam*Clu[3, 3, 1, 1] + 
  0.0014735088306576272*vLam*Clu[3, 3, 2, 2] + 0.001473508830657629*vLam*
   Cqd1[1, 1, 1, 1] + 0.00147350883065763*vLam*Cqd1[1, 1, 2, 2] + 
  0.0014704060634459588*vLam*Cqd1[1, 1, 3, 3] + 
  0.00147350883065763*vLam*Cqd1[2, 2, 1, 1] + 0.001473508830657629*vLam*
   Cqd1[2, 2, 2, 2] + 0.0014704060634459588*vLam*Cqd1[2, 2, 3, 3] - 
  0.028737377578243913*vLam*Cqd1[3, 3, 1, 1] - 0.028737377578243913*vLam*
   Cqd1[3, 3, 2, 2] - 0.0285983567043471*vLam*Cqd1[3, 3, 3, 3] - 
  0.014537597569726432*vLam*Cqe[1, 1, 1, 1] + 0.0007367544153288163*vLam*
   Cqe[1, 1, 2, 2] + 0.0007367544153288163*vLam*Cqe[1, 1, 3, 3] - 
  0.014537597569726432*vLam*Cqe[2, 2, 1, 1] + 0.0007367544153288163*vLam*
   Cqe[2, 2, 2, 2] + 0.0007367544153288163*vLam*Cqe[2, 2, 3, 3] + 
  0.6886474121873212*vLam*Cqe[3, 3, 1, 1] + 0.004273233814410037*vLam*
   Cqe[3, 3, 2, 2] + 0.004273233814410037*vLam*Cqe[3, 3, 3, 3] - 
  0.012712042576959947*vLam*Cqq1[1, 1, 1, 1] - 0.0014735088306576326*vLam*
   Cqq1[1, 1, 2, 2] + 0.028737377578243923*vLam*Cqq1[1, 1, 3, 3] - 
  0.01123853374630232*vLam*Cqq1[1, 2, 2, 1] - 0.11541127513122404*vLam*
   Cqq1[1, 3, 3, 1] - 0.01123853374630232*vLam*Cqq1[2, 1, 1, 2] - 
  0.0014735088306576326*vLam*Cqq1[2, 2, 1, 1] - 
  0.012712042576959947*vLam*Cqq1[2, 2, 2, 2] + 0.028737377578243923*vLam*
   Cqq1[2, 2, 3, 3] - 0.11541127513122404*vLam*Cqq1[2, 3, 3, 2] - 
  0.11541127513122404*vLam*Cqq1[3, 1, 1, 3] - 0.11541127513122404*vLam*
   Cqq1[3, 2, 2, 3] + 0.028737377578243923*vLam*Cqq1[3, 3, 1, 1] + 
  0.028737377578243923*vLam*Cqq1[3, 3, 2, 2] + 0.37629099730940585*vLam*
   Cqq1[3, 3, 3, 3] - 0.1562588993057502*vLam*Cqq3[1, 1, 1, 1] - 
  0.16710449736387722*vLam*Cqq3[1, 1, 2, 2] - 0.488441884094178*vLam*
   Cqq3[1, 1, 3, 3] + 0.01084559805812695*vLam*Cqq3[1, 2, 2, 1] + 
  0.15821288953275436*vLam*Cqq3[1, 3, 3, 1] + 0.01084559805812695*vLam*
   Cqq3[2, 1, 1, 2] - 0.16710449736387722*vLam*Cqq3[2, 2, 1, 1] - 
  0.1562588993057502*vLam*Cqq3[2, 2, 2, 2] - 0.488441884094178*vLam*
   Cqq3[2, 2, 3, 3] + 0.15821288953275436*vLam*Cqq3[2, 3, 3, 2] + 
  0.15821288953275436*vLam*Cqq3[3, 1, 1, 3] + 0.15821288953275436*vLam*
   Cqq3[3, 2, 2, 3] - 0.488441884094178*vLam*Cqq3[3, 3, 1, 1] - 
  0.488441884094178*vLam*Cqq3[3, 3, 2, 2] + 0.03387354888624381*vLam*
   Cqq3[3, 3, 3, 3] - 0.002947017661315244*vLam*Cqu1[1, 1, 1, 1] - 
  0.00294701766131526*vLam*Cqu1[1, 1, 2, 2] - 0.0388248095078134*vLam*
   Cqu1[1, 1, 3, 3] - 0.00294701766131526*vLam*Cqu1[2, 2, 1, 1] - 
  0.002947017661315244*vLam*Cqu1[2, 2, 2, 2] - 
  0.0388248095078134*vLam*Cqu1[2, 2, 3, 3] + 0.057474755156487825*vLam*
   Cqu1[3, 3, 1, 1] + 0.057474755156487825*vLam*Cqu1[3, 3, 2, 2] - 
  0.22518696240560956*vLam*Cqu1[3, 3, 3, 3] - 0.16529518850689295*vLam*
   CuB[3, 3] + 0.0029470176613152544*vLam*Cud1[1, 1, 1, 1] + 
  0.0029470176613152544*vLam*Cud1[1, 1, 2, 2] + 
  0.0029408121268919116*vLam*Cud1[1, 1, 3, 3] + 
  0.0029470176613152544*vLam*Cud1[2, 2, 1, 1] + 
  0.0029470176613152544*vLam*Cud1[2, 2, 2, 2] + 
  0.0029408121268919116*vLam*Cud1[2, 2, 3, 3] + 
  0.03882480950781337*vLam*Cud1[3, 3, 1, 1] + 0.03882480950781337*vLam*
   Cud1[3, 3, 2, 2] + 0.03866130272260264*vLam*Cud1[3, 3, 3, 3] - 
  0.006679906698981243*vLam*Cuu[1, 1, 1, 1] - 0.005894035322630509*vLam*
   Cuu[1, 1, 2, 2] - 0.07764961901562674*vLam*Cuu[1, 1, 3, 3] - 
  0.0007858713763507344*vLam*Cuu[1, 2, 2, 1] - 0.04693317019708472*vLam*
   Cuu[1, 3, 3, 1] - 0.0007858713763507344*vLam*Cuu[2, 1, 1, 2] - 
  0.005894035322630509*vLam*Cuu[2, 2, 1, 1] - 0.006679906698981243*vLam*
   Cuu[2, 2, 2, 2] - 0.07764961901562674*vLam*Cuu[2, 2, 3, 3] - 
  0.04693317019708472*vLam*Cuu[2, 3, 3, 2] - 0.04693317019708472*vLam*
   Cuu[3, 1, 1, 3] - 0.04693317019708472*vLam*Cuu[3, 2, 2, 3] - 
  0.07764961901562674*vLam*Cuu[3, 3, 1, 1] - 0.07764961901562674*vLam*
   Cuu[3, 3, 2, 2] - 0.25266712583540507*vLam*CuW[3, 3]}
{Ratiom, 20.731944956499927 - 0.004284346930637539*CHB*vLam - 
  2.9116849255913397*CHD*vLam - 0.0011746147623978402*CHbox*vLam - 
  0.004271385867567545*CHW*vLam - 13.514403505448263*CHWB*vLam - 
  0.03731557334054103*CW*vLam - 0.0016699766747453107*vLam*Cdd[1, 1, 1, 1] - 
  0.0014735088306576272*vLam*Cdd[1, 1, 2, 2] - 0.0014704060634459558*vLam*
   Cdd[1, 1, 3, 3] - 0.0001964678440876836*vLam*Cdd[1, 2, 2, 1] - 
  0.0001960541417927941*vLam*Cdd[1, 3, 3, 1] - 0.0001964678440876836*vLam*
   Cdd[2, 1, 1, 2] - 0.0014735088306576272*vLam*Cdd[2, 2, 1, 1] - 
  0.0016699766747453107*vLam*Cdd[2, 2, 2, 2] - 0.0014704060634459558*vLam*
   Cdd[2, 2, 3, 3] - 0.0001960541417927941*vLam*Cdd[2, 3, 3, 2] - 
  0.0001960541417927941*vLam*Cdd[3, 1, 1, 3] - 0.0001960541417927941*vLam*
   Cdd[3, 2, 2, 3] - 0.0014704060634459558*vLam*Cdd[3, 3, 1, 1] - 
  0.0014704060634459558*vLam*Cdd[3, 3, 2, 2] - 0.0016629437357321894*vLam*
   Cdd[3, 3, 3, 3] - 0.0007367544153288136*vLam*Ced[1, 1, 1, 1] - 
  0.0007367544153288136*vLam*Ced[1, 1, 2, 2] - 0.0007336516481171424*vLam*
   Ced[1, 1, 3, 3] + 0.014537597569726434*vLam*Ced[2, 2, 1, 1] + 
  0.014537597569726434*vLam*Ced[2, 2, 2, 2] + 0.014540700336938108*vLam*
   Ced[2, 2, 3, 3] - 0.0007367544153288136*vLam*Ced[3, 3, 1, 1] - 
  0.0007367544153288136*vLam*Ced[3, 3, 2, 2] - 0.0007336516481171424*vLam*
   Ced[3, 3, 3, 3] + 0.015274351985055248*vLam*Cee[1, 1, 2, 2] + 
  0.006109740794022099*vLam*Cee[1, 2, 2, 1] + 0.006109740794022099*vLam*
   Cee[2, 1, 1, 2] + 0.015274351985055248*vLam*Cee[2, 2, 1, 1] + 
  0.04276818555815469*vLam*Cee[2, 2, 2, 2] + 0.015274351985055248*vLam*
   Cee[2, 2, 3, 3] + 0.006109740794022099*vLam*Cee[2, 3, 3, 2] + 
  0.006109740794022099*vLam*Cee[3, 2, 2, 3] + 0.015274351985055248*vLam*
   Cee[3, 3, 2, 2] + 0.0014735088306576272*vLam*Ceu[1, 1, 1, 1] + 
  0.0014735088306576272*vLam*Ceu[1, 1, 2, 2] - 0.029075195139452868*vLam*
   Ceu[2, 2, 1, 1] - 0.029075195139452868*vLam*Ceu[2, 2, 2, 2] - 
  0.8049138136625817*vLam*Ceu[2, 2, 3, 3] + 0.0014735088306576272*vLam*
   Ceu[3, 3, 1, 1] + 0.0014735088306576272*vLam*Ceu[3, 3, 2, 2] - 
  1.966134091026326*vLam*CHd[1, 1] - 1.966134091026326*vLam*CHd[2, 2] - 
  1.9578833099619373*vLam*CHd[3, 3] - 0.006979902392984318*vLam*CHe[1, 1] + 
  39.33929949796967*vLam*CHe[2, 2] - 0.006979902392984318*vLam*CHe[3, 3] - 
  0.009853923458260166*vLam*CHl1[1, 1] - 45.38152840364269*vLam*CHl1[2, 2] - 
  0.006979902392984318*vLam*CHl1[3, 3] - 5.710296919130958*vLam*CHl3[1, 1] - 
  50.79852225980571*vLam*CHl3[2, 2] + 0.0057094973628564125*vLam*CHl3[3, 3] + 
  1.9784836731118136*vLam*CHq1[1, 1] + 1.9784836731118136*vLam*CHq1[2, 2] + 
  10.476399446161912*vLam*CHq1[3, 3] + 19.45107552946631*vLam*CHq3[1, 1] + 
  19.45107552946631*vLam*CHq3[2, 2] + 10.380483210332635*vLam*CHq3[3, 3] + 
  3.9351767953487067*vLam*CHu[1, 1] + 3.9351767953487067*vLam*CHu[2, 2] + 
  0.15952255715237573*vLam*CHu[3, 3] - 0.0007367544153288136*vLam*
   Cld[1, 1, 1, 1] - 0.0007367544153288136*vLam*Cld[1, 1, 2, 2] - 
  0.0007336516481171424*vLam*Cld[1, 1, 3, 3] - 
  0.0202095612032272*vLam*Cld[2, 2, 1, 1] - 0.0202095612032272*vLam*
   Cld[2, 2, 2, 2] - 0.02020645843601553*vLam*Cld[2, 2, 3, 3] - 
  0.0007367544153288136*vLam*Cld[3, 3, 1, 1] - 0.0007367544153288136*vLam*
   Cld[3, 3, 2, 2] - 0.0007336516481171424*vLam*Cld[3, 3, 3, 3] + 
  0.015274351985055248*vLam*Cle[1, 1, 2, 2] - 0.019472806787898388*vLam*
   Cle[2, 2, 1, 1] - 0.004198454802843141*vLam*Cle[2, 2, 2, 2] - 
  0.019472806787898388*vLam*Cle[2, 2, 3, 3] + 0.015274351985055248*vLam*
   Cle[3, 3, 2, 2] - 0.04460273814211138*vLam*Cll[1, 1, 2, 2] + 
  2.83095916415267*vLam*Cll[1, 2, 2, 1] + 2.83095916415267*vLam*
   Cll[2, 1, 1, 2] - 0.04460273814211138*vLam*Cll[2, 2, 1, 1] - 
  0.019085382277220942*vLam*Cll[2, 2, 2, 2] - 0.019472806787898388*vLam*
   Cll[2, 2, 3, 3] + 0.009930115649287849*vLam*Cll[2, 3, 3, 2] + 
  0.009930115649287849*vLam*Cll[3, 2, 2, 3] - 0.019472806787898388*vLam*
   Cll[3, 3, 2, 2] + 0.0007367544153288163*vLam*Clq1[1, 1, 1, 1] + 
  0.0007367544153288163*vLam*Clq1[1, 1, 2, 2] + 
  0.004273233814410037*vLam*Clq1[1, 1, 3, 3] + 0.020209561203227203*vLam*
   Clq1[2, 2, 1, 1] + 0.020209561203227203*vLam*Clq1[2, 2, 2, 2] - 
  0.8682145914708456*vLam*Clq1[2, 2, 3, 3] + 0.0007367544153288163*vLam*
   Clq1[3, 3, 1, 1] + 0.0007367544153288163*vLam*Clq1[3, 3, 2, 2] + 
  0.004273233814410037*vLam*Clq1[3, 3, 3, 3] - 
  0.0278507495606462*vLam*Clq3[1, 1, 1, 1] - 0.0278507495606462*vLam*
   Clq3[1, 1, 2, 2] + 0.027704765200357525*vLam*Clq3[1, 1, 3, 3] + 
  0.1795194055423666*vLam*Clq3[2, 2, 1, 1] + 0.1795194055423666*vLam*
   Clq3[2, 2, 2, 2] + 1.1270355523765239*vLam*Clq3[2, 2, 3, 3] - 
  0.0278507495606462*vLam*Clq3[3, 3, 1, 1] - 0.0278507495606462*vLam*
   Clq3[3, 3, 2, 2] - 0.015168865460051936*vLam*Clq3[3, 3, 3, 3] + 
  0.0014735088306576272*vLam*Clu[1, 1, 1, 1] + 0.0014735088306576272*vLam*
   Clu[1, 1, 2, 2] + 0.0404191224064544*vLam*Clu[2, 2, 1, 1] + 
  0.0404191224064544*vLam*Clu[2, 2, 2, 2] + 1.0261601401943328*vLam*
   Clu[2, 2, 3, 3] + 0.0014735088306576272*vLam*Clu[3, 3, 1, 1] + 
  0.0014735088306576272*vLam*Clu[3, 3, 2, 2] + 0.001473508830657629*vLam*
   Cqd1[1, 1, 1, 1] + 0.00147350883065763*vLam*Cqd1[1, 1, 2, 2] + 
  0.0014704060634459588*vLam*Cqd1[1, 1, 3, 3] + 
  0.00147350883065763*vLam*Cqd1[2, 2, 1, 1] + 0.001473508830657629*vLam*
   Cqd1[2, 2, 2, 2] + 0.0014704060634459588*vLam*Cqd1[2, 2, 3, 3] - 
  0.028737377578243913*vLam*Cqd1[3, 3, 1, 1] - 0.028737377578243913*vLam*
   Cqd1[3, 3, 2, 2] - 0.0285983567043471*vLam*Cqd1[3, 3, 3, 3] + 
  0.0007367544153288163*vLam*Cqe[1, 1, 1, 1] - 0.014537597569726432*vLam*
   Cqe[1, 1, 2, 2] + 0.0007367544153288163*vLam*Cqe[1, 1, 3, 3] + 
  0.0007367544153288163*vLam*Cqe[2, 2, 1, 1] - 0.014537597569726432*vLam*
   Cqe[2, 2, 2, 2] + 0.0007367544153288163*vLam*Cqe[2, 2, 3, 3] + 
  0.004273233814410037*vLam*Cqe[3, 3, 1, 1] + 0.6886474121873212*vLam*
   Cqe[3, 3, 2, 2] + 0.004273233814410037*vLam*Cqe[3, 3, 3, 3] - 
  0.012712042576959947*vLam*Cqq1[1, 1, 1, 1] - 0.0014735088306576326*vLam*
   Cqq1[1, 1, 2, 2] + 0.028737377578243923*vLam*Cqq1[1, 1, 3, 3] - 
  0.01123853374630232*vLam*Cqq1[1, 2, 2, 1] - 0.11541127513122404*vLam*
   Cqq1[1, 3, 3, 1] - 0.01123853374630232*vLam*Cqq1[2, 1, 1, 2] - 
  0.0014735088306576326*vLam*Cqq1[2, 2, 1, 1] - 
  0.012712042576959947*vLam*Cqq1[2, 2, 2, 2] + 0.028737377578243923*vLam*
   Cqq1[2, 2, 3, 3] - 0.11541127513122404*vLam*Cqq1[2, 3, 3, 2] - 
  0.11541127513122404*vLam*Cqq1[3, 1, 1, 3] - 0.11541127513122404*vLam*
   Cqq1[3, 2, 2, 3] + 0.028737377578243923*vLam*Cqq1[3, 3, 1, 1] + 
  0.028737377578243923*vLam*Cqq1[3, 3, 2, 2] + 0.37629099730940585*vLam*
   Cqq1[3, 3, 3, 3] - 0.1562588993057502*vLam*Cqq3[1, 1, 1, 1] - 
  0.16710449736387722*vLam*Cqq3[1, 1, 2, 2] - 0.488441884094178*vLam*
   Cqq3[1, 1, 3, 3] + 0.01084559805812695*vLam*Cqq3[1, 2, 2, 1] + 
  0.15821288953275436*vLam*Cqq3[1, 3, 3, 1] + 0.01084559805812695*vLam*
   Cqq3[2, 1, 1, 2] - 0.16710449736387722*vLam*Cqq3[2, 2, 1, 1] - 
  0.1562588993057502*vLam*Cqq3[2, 2, 2, 2] - 0.488441884094178*vLam*
   Cqq3[2, 2, 3, 3] + 0.15821288953275436*vLam*Cqq3[2, 3, 3, 2] + 
  0.15821288953275436*vLam*Cqq3[3, 1, 1, 3] + 0.15821288953275436*vLam*
   Cqq3[3, 2, 2, 3] - 0.488441884094178*vLam*Cqq3[3, 3, 1, 1] - 
  0.488441884094178*vLam*Cqq3[3, 3, 2, 2] + 0.03387354888624381*vLam*
   Cqq3[3, 3, 3, 3] - 0.002947017661315244*vLam*Cqu1[1, 1, 1, 1] - 
  0.00294701766131526*vLam*Cqu1[1, 1, 2, 2] - 0.0388248095078134*vLam*
   Cqu1[1, 1, 3, 3] - 0.00294701766131526*vLam*Cqu1[2, 2, 1, 1] - 
  0.002947017661315244*vLam*Cqu1[2, 2, 2, 2] - 
  0.0388248095078134*vLam*Cqu1[2, 2, 3, 3] + 0.057474755156487825*vLam*
   Cqu1[3, 3, 1, 1] + 0.057474755156487825*vLam*Cqu1[3, 3, 2, 2] - 
  0.22518696240560956*vLam*Cqu1[3, 3, 3, 3] - 0.16529518850689295*vLam*
   CuB[3, 3] + 0.0029470176613152544*vLam*Cud1[1, 1, 1, 1] + 
  0.0029470176613152544*vLam*Cud1[1, 1, 2, 2] + 
  0.0029408121268919116*vLam*Cud1[1, 1, 3, 3] + 
  0.0029470176613152544*vLam*Cud1[2, 2, 1, 1] + 
  0.0029470176613152544*vLam*Cud1[2, 2, 2, 2] + 
  0.0029408121268919116*vLam*Cud1[2, 2, 3, 3] + 
  0.03882480950781337*vLam*Cud1[3, 3, 1, 1] + 0.03882480950781337*vLam*
   Cud1[3, 3, 2, 2] + 0.03866130272260264*vLam*Cud1[3, 3, 3, 3] - 
  0.006679906698981243*vLam*Cuu[1, 1, 1, 1] - 0.005894035322630509*vLam*
   Cuu[1, 1, 2, 2] - 0.07764961901562674*vLam*Cuu[1, 1, 3, 3] - 
  0.0007858713763507344*vLam*Cuu[1, 2, 2, 1] - 0.04693317019708472*vLam*
   Cuu[1, 3, 3, 1] - 0.0007858713763507344*vLam*Cuu[2, 1, 1, 2] - 
  0.005894035322630509*vLam*Cuu[2, 2, 1, 1] - 0.006679906698981243*vLam*
   Cuu[2, 2, 2, 2] - 0.07764961901562674*vLam*Cuu[2, 2, 3, 3] - 
  0.04693317019708472*vLam*Cuu[2, 3, 3, 2] - 0.04693317019708472*vLam*
   Cuu[3, 1, 1, 3] - 0.04693317019708472*vLam*Cuu[3, 2, 2, 3] - 
  0.07764961901562674*vLam*Cuu[3, 3, 1, 1] - 0.07764961901562674*vLam*
   Cuu[3, 3, 2, 2] - 0.25266712583540507*vLam*CuW[3, 3]}
{Ratiota, 20.77895670807143 - 0.004272735983742126*CHB*vLam - 
  2.889783814881286*CHD*vLam - 0.0011270111315419898*CHbox*vLam - 
  0.0042370569126419025*CHW*vLam - 13.525687108265826*CHWB*vLam - 
  0.03735479677569163*CW*vLam - 0.0016737635133042621*vLam*Cdd[1, 1, 1, 1] - 
  0.0014768501587978783*vLam*Cdd[1, 1, 2, 2] - 0.0014737403557522973*vLam*
   Cdd[1, 1, 3, 3] - 0.00019691335450638375*vLam*Cdd[1, 2, 2, 1] - 
  0.0001964987141003063*vLam*Cdd[1, 3, 3, 1] - 0.00019691335450638375*vLam*
   Cdd[2, 1, 1, 2] - 0.0014768501587978783*vLam*Cdd[2, 2, 1, 1] - 
  0.0016737635133042621*vLam*Cdd[2, 2, 2, 2] - 0.0014737403557522973*vLam*
   Cdd[2, 2, 3, 3] - 0.0001964987141003063*vLam*Cdd[2, 3, 3, 2] - 
  0.0001964987141003063*vLam*Cdd[3, 1, 1, 3] - 0.0001964987141003063*vLam*
   Cdd[3, 2, 2, 3] - 0.0014737403557522973*vLam*Cdd[3, 3, 1, 1] - 
  0.0014737403557522973*vLam*Cdd[3, 3, 2, 2] - 0.0016667146264009453*vLam*
   Cdd[3, 3, 3, 3] - 0.0007384250793989392*vLam*Ced[1, 1, 1, 1] - 
  0.0007384250793989392*vLam*Ced[1, 1, 2, 2] - 0.0007353152763533582*vLam*
   Ced[1, 1, 3, 3] - 0.0007384250793989392*vLam*Ced[2, 2, 1, 1] - 
  0.0007384250793989392*vLam*Ced[2, 2, 2, 2] - 0.0007353152763533582*vLam*
   Ced[2, 2, 3, 3] + 0.014605277677585822*vLam*Ced[3, 3, 1, 1] + 
  0.014605277677585822*vLam*Ced[3, 3, 2, 2] + 0.014608387480631403*vLam*
   Ced[3, 3, 3, 3] + 0.015343702756984762*vLam*Cee[1, 1, 3, 3] + 
  0.006137481102793905*vLam*Cee[1, 3, 3, 1] + 0.015343702756984762*vLam*
   Cee[2, 2, 3, 3] + 0.006137481102793905*vLam*Cee[2, 3, 3, 2] + 
  0.006137481102793905*vLam*Cee[3, 1, 1, 3] + 0.006137481102793905*vLam*
   Cee[3, 2, 2, 3] + 0.015343702756984762*vLam*Cee[3, 3, 1, 1] + 
  0.015343702756984762*vLam*Cee[3, 3, 2, 2] + 0.04296236771955733*vLam*
   Cee[3, 3, 3, 3] + 0.0014768501587978783*vLam*Ceu[1, 1, 1, 1] + 
  0.0014768501587978783*vLam*Ceu[1, 1, 2, 2] + 0.0014768501587978783*vLam*
   Ceu[2, 2, 1, 1] + 0.0014768501587978783*vLam*Ceu[2, 2, 2, 2] - 
  0.029210555355171645*vLam*Ceu[3, 3, 1, 1] - 0.029210555355171645*vLam*
   Ceu[3, 3, 2, 2] - 0.8085683971348527*vLam*Ceu[3, 3, 3, 3] - 
  1.9705485066687307*vLam*CHd[1, 1] - 1.9705485066687307*vLam*CHd[2, 2] - 
  1.9622790161359114*vLam*CHd[3, 3] - 0.006951740640959902*vLam*CHe[1, 1] - 
  0.006951740640959902*vLam*CHe[2, 2] + 39.51797319909642*vLam*CHe[3, 3] - 
  0.009773413552366259*vLam*CHl1[1, 1] - 0.009773413552366259*vLam*
   CHl1[2, 2] - 45.584629110637934*vLam*CHl1[3, 3] - 
  5.665762112892612*vLam*CHl3[1, 1] - 5.665762112892612*vLam*CHl3[2, 2] - 
  45.287326323550445*vLam*CHl3[3, 3] + 1.9829260926624979*vLam*CHq1[1, 1] + 
  1.9829260926624979*vLam*CHq1[2, 2] + 10.502582168428113*vLam*CHq1[3, 3] + 
  19.494860302558013*vLam*CHq3[1, 1] + 19.494860302558013*vLam*CHq3[2, 2] + 
  10.402874578366344*vLam*CHq3[3, 3] + 3.9440122222040706*vLam*CHu[1, 1] + 
  3.9440122222040706*vLam*CHu[2, 2] + 0.15731750262242827*vLam*CHu[3, 3] - 
  0.0007384250793989392*vLam*Cld[1, 1, 1, 1] - 0.0007384250793989392*vLam*
   Cld[1, 1, 2, 2] - 0.0007353152763533582*vLam*Cld[1, 1, 3, 3] - 
  0.0007384250793989392*vLam*Cld[2, 2, 1, 1] - 0.0007384250793989392*vLam*
   Cld[2, 2, 2, 2] - 0.0007353152763533582*vLam*Cld[2, 2, 3, 3] - 
  0.020299645057179058*vLam*Cld[3, 3, 1, 1] - 0.020299645057179058*vLam*
   Cld[3, 3, 2, 2] - 0.02029653525413348*vLam*Cld[3, 3, 3, 3] + 
  0.015343702756984762*vLam*Cle[1, 1, 3, 3] + 0.015343702756984762*vLam*
   Cle[2, 2, 3, 3] - 0.01956121997778012*vLam*Cle[3, 3, 1, 1] - 
  0.01956121997778012*vLam*Cle[3, 3, 2, 2] - 0.004217517220795356*vLam*
   Cle[3, 3, 3, 3] - 0.024689847749109428*vLam*Cll[1, 1, 2, 2] - 
  0.01956121997778012*vLam*Cll[1, 1, 3, 3] + 2.79936637558063*vLam*
   Cll[1, 2, 2, 1] + 0.009975201763991848*vLam*Cll[1, 3, 3, 1] + 
  2.79936637558063*vLam*Cll[2, 1, 1, 2] - 0.024689847749109428*vLam*
   Cll[2, 2, 1, 1] - 0.01956121997778012*vLam*Cll[2, 2, 3, 3] + 
  0.009975201763991848*vLam*Cll[2, 3, 3, 2] + 0.009975201763991848*vLam*
   Cll[3, 1, 1, 3] + 0.009975201763991848*vLam*Cll[3, 2, 2, 3] - 
  0.01956121997778012*vLam*Cll[3, 3, 1, 1] - 0.01956121997778012*vLam*
   Cll[3, 3, 2, 2] - 0.0191720364275764*vLam*Cll[3, 3, 3, 3] + 
  0.000738425079398942*vLam*Clq1[1, 1, 1, 1] + 0.000738425079398942*vLam*
   Clq1[1, 1, 2, 2] + 0.004282923798003544*vLam*Clq1[1, 1, 3, 3] + 
  0.000738425079398942*vLam*Clq1[2, 2, 1, 1] + 0.000738425079398942*vLam*
   Clq1[2, 2, 2, 2] + 0.004282923798003544*vLam*Clq1[2, 2, 3, 3] + 
  0.02029964505717906*vLam*Clq1[3, 3, 1, 1] + 0.02029964505717906*vLam*
   Clq1[3, 3, 2, 2] - 0.8721662940387555*vLam*Clq1[3, 3, 3, 3] - 
  0.027913903911199047*vLam*Clq3[1, 1, 1, 1] - 0.027913903911199047*vLam*
   Clq3[1, 1, 2, 2] + 0.026915339449573642*vLam*Clq3[1, 1, 3, 3] - 
  0.027913903911199047*vLam*Clq3[2, 2, 1, 1] - 0.027913903911199047*vLam*
   Clq3[2, 2, 2, 2] + 0.026915339449573642*vLam*Clq3[2, 2, 3, 3] + 
  0.180397782482019*vLam*Clq3[3, 3, 1, 1] + 0.180397782482019*vLam*
   Clq3[3, 3, 2, 2] + 1.089118861833372*vLam*Clq3[3, 3, 3, 3] + 
  0.0014768501587978783*vLam*Clu[1, 1, 1, 1] + 0.0014768501587978783*vLam*
   Clu[1, 1, 2, 2] + 0.0014768501587978783*vLam*Clu[2, 2, 1, 1] + 
  0.0014768501587978783*vLam*Clu[2, 2, 2, 2] + 0.040599290114358116*vLam*
   Clu[3, 3, 1, 1] + 0.040599290114358116*vLam*Clu[3, 3, 2, 2] + 
  1.030819257511742*vLam*Clu[3, 3, 3, 3] + 0.00147685015879788*vLam*
   Cqd1[1, 1, 1, 1] + 0.0014768501587978811*vLam*Cqd1[1, 1, 2, 2] + 
  0.0014737403557523*vLam*Cqd1[1, 1, 3, 3] + 0.0014768501587978811*vLam*
   Cqd1[2, 2, 1, 1] + 0.00147685015879788*vLam*Cqd1[2, 2, 2, 2] + 
  0.0014737403557523*vLam*Cqd1[2, 2, 3, 3] - 0.028802542446198152*vLam*
   Cqd1[3, 3, 1, 1] - 0.028802542446198152*vLam*Cqd1[3, 3, 2, 2] - 
  0.028663206328613366*vLam*Cqd1[3, 3, 3, 3] + 0.000738425079398942*vLam*
   Cqe[1, 1, 1, 1] + 0.000738425079398942*vLam*Cqe[1, 1, 2, 2] - 
  0.014605277677585819*vLam*Cqe[1, 1, 3, 3] + 0.000738425079398942*vLam*
   Cqe[2, 2, 1, 1] + 0.000738425079398942*vLam*Cqe[2, 2, 2, 2] - 
  0.014605277677585819*vLam*Cqe[2, 2, 3, 3] + 0.004282923798003544*vLam*
   Cqe[3, 3, 1, 1] + 0.004282923798003544*vLam*Cqe[3, 3, 2, 2] + 
  0.6917643945526294*vLam*Cqe[3, 3, 3, 3] - 0.012740868400530687*vLam*
   Cqq1[1, 1, 1, 1] - 0.001476850158797884*vLam*Cqq1[1, 1, 2, 2] + 
  0.028802542446198162*vLam*Cqq1[1, 1, 3, 3] - 0.011264018241732811*vLam*
   Cqq1[1, 2, 2, 1] - 0.11567298170079113*vLam*Cqq1[1, 3, 3, 1] - 
  0.011264018241732811*vLam*Cqq1[2, 1, 1, 2] - 0.001476850158797884*vLam*
   Cqq1[2, 2, 1, 1] - 0.012740868400530687*vLam*Cqq1[2, 2, 2, 2] + 
  0.028802542446198162*vLam*Cqq1[2, 2, 3, 3] - 0.11567298170079113*vLam*
   Cqq1[2, 3, 3, 2] - 0.11567298170079113*vLam*Cqq1[3, 1, 1, 3] - 
  0.11567298170079113*vLam*Cqq1[3, 2, 2, 3] + 0.028802542446198162*vLam*
   Cqq1[3, 3, 1, 1] + 0.028802542446198162*vLam*Cqq1[3, 3, 2, 2] + 
  0.37714427465126743*vLam*Cqq1[3, 3, 3, 3] - 0.1566132319344742*vLam*
   Cqq3[1, 1, 1, 1] - 0.16748342346719433*vLam*Cqq3[1, 1, 2, 2] - 
  0.4895494747500635*vLam*Cqq3[1, 1, 3, 3] + 0.010870191532720041*vLam*
   Cqq3[1, 2, 2, 1] + 0.15857165302907514*vLam*Cqq3[1, 3, 3, 1] + 
  0.010870191532720041*vLam*Cqq3[2, 1, 1, 2] - 0.16748342346719433*vLam*
   Cqq3[2, 2, 1, 1] - 0.1566132319344742*vLam*Cqq3[2, 2, 2, 2] - 
  0.4895494747500635*vLam*Cqq3[2, 2, 3, 3] + 0.15857165302907514*vLam*
   Cqq3[2, 3, 3, 2] + 0.15857165302907514*vLam*Cqq3[3, 1, 1, 3] + 
  0.15857165302907514*vLam*Cqq3[3, 2, 2, 3] - 0.4895494747500635*vLam*
   Cqq3[3, 3, 1, 1] - 0.4895494747500635*vLam*Cqq3[3, 3, 2, 2] + 
  0.033950360534568486*vLam*Cqq3[3, 3, 3, 3] - 0.0029537003175957462*vLam*
   Cqu1[1, 1, 1, 1] - 0.0029537003175957623*vLam*Cqu1[1, 1, 2, 2] - 
  0.03891284863309672*vLam*Cqu1[1, 1, 3, 3] - 0.0029537003175957623*vLam*
   Cqu1[2, 2, 1, 1] - 0.0029537003175957462*vLam*Cqu1[2, 2, 2, 2] - 
  0.03891284863309672*vLam*Cqu1[2, 2, 3, 3] + 0.057605084892396304*vLam*
   Cqu1[3, 3, 1, 1] + 0.057605084892396304*vLam*Cqu1[3, 3, 2, 2] - 
  0.22569759628757124*vLam*Cqu1[3, 3, 3, 3] - 0.1652525076653679*vLam*
   CuB[3, 3] + 0.0029537003175957566*vLam*Cud1[1, 1, 1, 1] + 
  0.0029537003175957566*vLam*Cud1[1, 1, 2, 2] + 
  0.0029474807115045945*vLam*Cud1[1, 1, 3, 3] + 
  0.0029537003175957566*vLam*Cud1[2, 2, 1, 1] + 
  0.0029537003175957566*vLam*Cud1[2, 2, 2, 2] + 
  0.0029474807115045945*vLam*Cud1[2, 2, 3, 3] + 
  0.03891284863309669*vLam*Cud1[3, 3, 1, 1] + 0.03891284863309669*vLam*
   Cud1[3, 3, 2, 2] + 0.03874897107995354*vLam*Cud1[3, 3, 3, 3] - 
  0.006695054053217049*vLam*Cuu[1, 1, 1, 1] - 0.005907400635191513*vLam*
   Cuu[1, 1, 2, 2] - 0.07782569726619339*vLam*Cuu[1, 1, 3, 3] - 
  0.000787653418025535*vLam*Cuu[1, 2, 2, 1] - 0.047039595838402885*vLam*
   Cuu[1, 3, 3, 1] - 0.000787653418025535*vLam*Cuu[2, 1, 1, 2] - 
  0.005907400635191513*vLam*Cuu[2, 2, 1, 1] - 0.006695054053217049*vLam*
   Cuu[2, 2, 2, 2] - 0.07782569726619339*vLam*Cuu[2, 2, 3, 3] - 
  0.047039595838402885*vLam*Cuu[2, 3, 3, 2] - 0.047039595838402885*vLam*
   Cuu[3, 1, 1, 3] - 0.047039595838402885*vLam*Cuu[3, 2, 2, 3] - 
  0.07782569726619339*vLam*Cuu[3, 3, 1, 1] - 0.07782569726619339*vLam*
   Cuu[3, 3, 2, 2] - 0.2528745763487409*vLam*CuW[3, 3]}
{Ratioc, 0.17220334503861817 - 0.000020338646642519473*CHB*vLam - 
  0.009548233575364162*CHD*vLam - 1.891517615709151*^-8*CHbox*vLam - 
  0.00001918525759638529*CHW*vLam - 0.046228330973966225*CHWB*vLam + 
  0.0001917777760282097*CW*vLam + 0.000013871133177856989*vLam*
   Cdd[1, 1, 1, 1] + 0.000012239235156932634*vLam*Cdd[1, 1, 2, 2] + 
  0.000012213463002229014*vLam*Cdd[1, 1, 3, 3] + 
  1.6318980209243514*^-6*vLam*Cdd[1, 2, 2, 1] + 
  1.6284617336305349*^-6*vLam*Cdd[1, 3, 3, 1] + 
  1.6318980209243514*^-6*vLam*Cdd[2, 1, 1, 2] + 
  0.000012239235156932634*vLam*Cdd[2, 2, 1, 1] + 
  0.000013871133177856989*vLam*Cdd[2, 2, 2, 2] + 
  0.000012213463002229014*vLam*Cdd[2, 2, 3, 3] + 
  1.6284617336305349*^-6*vLam*Cdd[2, 3, 3, 2] + 
  1.6284617336305349*^-6*vLam*Cdd[3, 1, 1, 3] + 
  1.6284617336305349*^-6*vLam*Cdd[3, 2, 2, 3] + 
  0.000012213463002229014*vLam*Cdd[3, 3, 1, 1] + 
  0.000012213463002229014*vLam*Cdd[3, 3, 2, 2] + 
  0.000013812716293862107*vLam*Cdd[3, 3, 3, 3] + 
  6.119617578466317*^-6*vLam*Ced[1, 1, 1, 1] + 6.119617578466317*^-6*vLam*
   Ced[1, 1, 2, 2] + 6.093845423762695*^-6*vLam*Ced[1, 1, 3, 3] + 
  6.119617578466317*^-6*vLam*Ced[2, 2, 1, 1] + 6.119617578466317*^-6*vLam*
   Ced[2, 2, 2, 2] + 6.093845423762695*^-6*vLam*Ced[2, 2, 3, 3] + 
  6.119617578466317*^-6*vLam*Ced[3, 3, 1, 1] + 6.119617578466317*^-6*vLam*
   Ced[3, 3, 2, 2] + 6.093845423762695*^-6*vLam*Ced[3, 3, 3, 3] - 
  0.000012239235156932634*vLam*Ceu[1, 1, 1, 1] + 
  0.000058835081977777345*vLam*Ceu[1, 1, 2, 2] - 
  0.000012239235156932634*vLam*Ceu[2, 2, 1, 1] + 
  0.000058835081977777345*vLam*Ceu[2, 2, 2, 2] - 
  0.000012239235156932634*vLam*Ceu[3, 3, 1, 1] + 
  0.000058835081977777345*vLam*Ceu[3, 3, 2, 2] + 
  0.016239654534252187*vLam*CHd[1, 1] + 0.016239654534252187*vLam*CHd[2, 2] + 
  0.016171122030357827*vLam*CHd[3, 3] - 0.000033440220579650985*vLam*
   CHe[1, 1] - 0.000033440220579650985*vLam*CHe[2, 2] - 
  0.000033440220579650985*vLam*CHe[3, 3] - 0.000050730329109990376*vLam*
   CHl1[1, 1] - 0.000050730329109990376*vLam*CHl1[2, 2] - 
  0.000033440220579650985*vLam*CHl1[3, 3] - 0.018933215098666578*vLam*
   CHl3[1, 1] - 0.018933215098666578*vLam*CHl3[2, 2] + 
  0.000034235804974616613*vLam*CHl3[3, 3] - 0.016342232432727807*vLam*
   CHq1[1, 1] - 0.43992172249175915*vLam*CHq1[2, 2] - 
  0.08910435715040863*vLam*CHq1[3, 3] - 0.16131922835432772*vLam*CHq3[1, 1] + 
  0.25995379481435155*vLam*CHq3[2, 2] - 0.08516437784088332*vLam*CHq3[3, 3] - 
  0.03250346854510223*vLam*CHu[1, 1] + 0.1566354182689566*vLam*CHu[2, 2] + 
  0.0009571719496050696*vLam*CHu[3, 3] + 6.119617578466317*^-6*vLam*
   Cld[1, 1, 1, 1] + 6.119617578466317*^-6*vLam*Cld[1, 1, 2, 2] + 
  6.093845423762695*^-6*vLam*Cld[1, 1, 3, 3] + 6.119617578466317*^-6*vLam*
   Cld[2, 2, 1, 1] + 6.119617578466317*^-6*vLam*Cld[2, 2, 2, 2] + 
  6.093845423762695*^-6*vLam*Cld[2, 2, 3, 3] + 6.119617578466317*^-6*vLam*
   Cld[3, 3, 1, 1] + 6.119617578466317*^-6*vLam*Cld[3, 3, 2, 2] + 
  6.093845423762695*^-6*vLam*Cld[3, 3, 3, 3] - 0.00015047906439997474*vLam*
   Cll[1, 1, 2, 2] + 0.009262143434464937*vLam*Cll[1, 2, 2, 1] + 
  0.009262143434464937*vLam*Cll[2, 1, 1, 2] - 0.00015047906439997474*vLam*
   Cll[2, 2, 1, 1] - 6.119617578466341*^-6*vLam*Clq1[1, 1, 1, 1] - 
  0.00017757250401108574*vLam*Clq1[1, 1, 2, 2] - 
  0.00003549426542070921*vLam*Clq1[1, 1, 3, 3] - 
  6.119617578466341*^-6*vLam*Clq1[2, 2, 1, 1] - 
  0.00017757250401108574*vLam*Clq1[2, 2, 2, 2] - 
  0.00003549426542070921*vLam*Clq1[2, 2, 3, 3] - 
  6.119617578466341*^-6*vLam*Clq1[3, 3, 1, 1] - 
  0.00017757250401108574*vLam*Clq1[3, 3, 2, 2] - 
  0.00003549426542070921*vLam*Clq1[3, 3, 3, 3] + 
  0.00023133344441339792*vLam*Clq3[1, 1, 1, 1] - 
  0.0003772795826257104*vLam*Clq3[1, 1, 2, 2] + 
  0.000382892206730095*vLam*Clq3[1, 1, 3, 3] + 0.00023133344441339792*vLam*
   Clq3[2, 2, 1, 1] - 0.0003772795826257104*vLam*Clq3[2, 2, 2, 2] + 
  0.000382892206730095*vLam*Clq3[2, 2, 3, 3] + 0.00023133344441339792*vLam*
   Clq3[3, 3, 1, 1] - 0.0003772795826257104*vLam*Clq3[3, 3, 2, 2] + 
  0.0001259953843280266*vLam*Clq3[3, 3, 3, 3] - 
  0.000012239235156932634*vLam*Clu[1, 1, 1, 1] + 
  0.000058835081977777345*vLam*Clu[1, 1, 2, 2] - 
  0.000012239235156932634*vLam*Clu[2, 2, 1, 1] + 
  0.000058835081977777345*vLam*Clu[2, 2, 2, 2] - 
  0.000012239235156932634*vLam*Clu[3, 3, 1, 1] + 
  0.000058835081977777345*vLam*Clu[3, 3, 2, 2] - 
  0.000012239235156932652*vLam*Cqd1[1, 1, 1, 1] - 
  0.000012239235156932661*vLam*Cqd1[1, 1, 2, 2] - 
  0.000012213463002229036*vLam*Cqd1[1, 1, 3, 3] - 
  0.00018369212158955201*vLam*Cqd1[2, 2, 1, 1] - 
  0.00018369212158955201*vLam*Cqd1[2, 2, 2, 2] - 
  0.00018366634943484838*vLam*Cqd1[2, 2, 3, 3] + 
  0.00023869793967689788*vLam*Cqd1[3, 3, 1, 1] + 
  0.00023869793967689788*vLam*Cqd1[3, 3, 2, 2] + 
  0.00023754320674829638*vLam*Cqd1[3, 3, 3, 3] - 
  6.119617578466341*^-6*vLam*Cqe[1, 1, 1, 1] - 6.119617578466341*^-6*vLam*
   Cqe[1, 1, 2, 2] - 6.119617578466341*^-6*vLam*Cqe[1, 1, 3, 3] - 
  0.00017757250401108574*vLam*Cqe[2, 2, 1, 1] - 
  0.00017757250401108574*vLam*Cqe[2, 2, 2, 2] - 
  0.00017757250401108574*vLam*Cqe[2, 2, 3, 3] - 
  0.00003549426542070921*vLam*Cqe[3, 3, 1, 1] - 
  0.00003549426542070921*vLam*Cqe[3, 3, 2, 2] - 
  0.00003549426542070921*vLam*Cqe[3, 3, 3, 3] + 
  0.00010558856193275394*vLam*Cqq1[1, 1, 1, 1] + 
  0.00018369212158955207*vLam*Cqq1[1, 1, 2, 2] - 
  0.000238697939676898*vLam*Cqq1[1, 1, 3, 3] - 0.00001694308620315905*vLam*
   Cqq1[1, 2, 2, 1] + 0.0009586272621536195*vLam*Cqq1[1, 3, 3, 1] - 
  0.00001694308620315905*vLam*Cqq1[2, 1, 1, 2] + 
  0.00018369212158955207*vLam*Cqq1[2, 2, 1, 1] + 
  0.00022790950884003216*vLam*Cqq1[2, 2, 2, 2] - 
  0.007920721268509043*vLam*Cqq1[2, 2, 3, 3] - 0.004287379775534834*vLam*
   Cqq1[2, 3, 3, 2] + 0.0009586272621536195*vLam*Cqq1[3, 1, 1, 3] - 
  0.004287379775534834*vLam*Cqq1[3, 2, 2, 3] - 0.000238697939676898*vLam*
   Cqq1[3, 3, 1, 1] - 0.007920721268509043*vLam*Cqq1[3, 3, 2, 2] - 
  0.003125542180463949*vLam*Cqq1[3, 3, 3, 3] + 0.0012979151357464145*vLam*
   Cqq3[1, 1, 1, 1] - 0.00043783841463693727*vLam*Cqq3[1, 1, 2, 2] + 
  0.004057088057799986*vLam*Cqq3[1, 1, 3, 3] + 0.00006592765196037292*vLam*
   Cqq3[1, 2, 2, 1] - 0.0013141453376868935*vLam*Cqq3[1, 3, 3, 1] + 
  0.00006592765196037292*vLam*Cqq3[2, 1, 1, 2] - 
  0.00043783841463693727*vLam*Cqq3[2, 2, 1, 1] - 
  0.0020417366610995438*vLam*Cqq3[2, 2, 2, 2] - 
  0.005622227238582102*vLam*Cqq3[2, 2, 3, 3] - 0.00629384677970202*vLam*
   Cqq3[2, 3, 3, 2] - 0.0013141453376868935*vLam*Cqq3[3, 1, 1, 3] - 
  0.00629384677970202*vLam*Cqq3[3, 2, 2, 3] + 0.004057088057799986*vLam*
   Cqq3[3, 3, 1, 1] - 0.005622227238582102*vLam*Cqq3[3, 3, 2, 2] - 
  0.000281359922514724*vLam*Cqq3[3, 3, 3, 3] + 0.000024478470313865186*vLam*
   Cqu1[1, 1, 1, 1] - 0.000046595846820844665*vLam*Cqu1[1, 1, 2, 2] + 
  0.0003224860032071655*vLam*Cqu1[1, 1, 3, 3] + 
  0.00036738424317910403*vLam*Cqu1[2, 2, 1, 1] + 
  0.0002963099260443947*vLam*Cqu1[2, 2, 2, 2] + 
  0.009357553207168684*vLam*Cqu1[2, 2, 3, 3] - 0.00047739587935379576*vLam*
   Cqu1[3, 3, 1, 1] + 0.0027071207168379565*vLam*Cqu1[3, 3, 2, 2] + 
  0.0018704442958292619*vLam*Cqu1[3, 3, 3, 3] - 
  0.0005188075660242852*vLam*CuB[3, 3] - 0.000024478470313865268*vLam*
   Cud1[1, 1, 1, 1] - 0.000024478470313865268*vLam*Cud1[1, 1, 2, 2] - 
  0.00002442692600445803*vLam*Cud1[1, 1, 3, 3] + 
  0.00004659584682084472*vLam*Cud1[2, 2, 1, 1] + 
  0.00004659584682084472*vLam*Cud1[2, 2, 2, 2] + 
  0.000046647391130251975*vLam*Cud1[2, 2, 3, 3] - 
  0.0003224860032071653*vLam*Cud1[3, 3, 1, 1] - 
  0.0003224860032071653*vLam*Cud1[3, 3, 2, 2] - 
  0.00032112788579903605*vLam*Cud1[3, 3, 3, 3] + 
  0.000055484532711427954*vLam*Cuu[1, 1, 1, 1] - 
  0.00009319169364168944*vLam*Cuu[1, 1, 2, 2] + 
  0.0006449720064143306*vLam*Cuu[1, 1, 3, 3] - 0.000012425559152225258*vLam*
   Cuu[1, 2, 2, 1] + 0.00038983553729100894*vLam*Cuu[1, 3, 3, 1] - 
  0.000012425559152225258*vLam*Cuu[2, 1, 1, 2] - 
  0.00009319169364168944*vLam*Cuu[2, 2, 1, 1] - 
  0.0002667190382992574*vLam*Cuu[2, 2, 2, 2] - 0.003100437272770633*vLam*
   Cuu[2, 2, 3, 3] - 0.0018739737818809546*vLam*Cuu[2, 3, 3, 2] + 
  0.00038983553729100894*vLam*Cuu[3, 1, 1, 3] - 
  0.0018739737818809546*vLam*Cuu[3, 2, 2, 3] + 0.0006449720064143306*vLam*
   Cuu[3, 3, 1, 1] - 0.003100437272770633*vLam*Cuu[3, 3, 2, 2] + 
  0.0006483794140590663*vLam*CuW[3, 3]}
{Ratiob, 0.21587198788590045 + 0.000012172979245557843*CHB*vLam + 
  0.008009627354003068*CHD*vLam - 2.2846215439093246*^-6*CHbox*vLam + 
  0.000010422918888260325*CHW*vLam + 0.03423538970367032*CHWB*vLam - 
  0.0009798734309820899*CW*vLam + 0.000017388681344503133*vLam*
   Cdd[1, 1, 1, 1] + 0.00001534295412750276*vLam*Cdd[1, 1, 2, 2] - 
  0.000020076850921364436*vLam*Cdd[1, 1, 3, 3] + 
  2.045727217000368*^-6*vLam*Cdd[1, 2, 2, 1] - 2.6769134561819243*^-6*vLam*
   Cdd[1, 3, 3, 1] + 2.045727217000368*^-6*vLam*Cdd[2, 1, 1, 2] + 
  0.00001534295412750276*vLam*Cdd[2, 2, 1, 1] + 
  0.000017388681344503133*vLam*Cdd[2, 2, 2, 2] - 
  0.000020076850921364436*vLam*Cdd[2, 2, 3, 3] - 
  2.6769134561819243*^-6*vLam*Cdd[2, 3, 3, 2] - 
  2.6769134561819243*^-6*vLam*Cdd[3, 1, 1, 3] - 
  2.6769134561819243*^-6*vLam*Cdd[3, 2, 2, 3] - 
  0.000020076850921364436*vLam*Cdd[3, 3, 1, 1] - 
  0.000020076850921364436*vLam*Cdd[3, 3, 2, 2] - 
  0.00006289621009959586*vLam*Cdd[3, 3, 3, 3] + 
  7.67147706375138*^-6*vLam*Ced[1, 1, 1, 1] + 7.67147706375138*^-6*vLam*
   Ced[1, 1, 2, 2] - 0.00002774832798511582*vLam*Ced[1, 1, 3, 3] + 
  7.67147706375138*^-6*vLam*Ced[2, 2, 1, 1] + 7.67147706375138*^-6*vLam*
   Ced[2, 2, 2, 2] - 0.00002774832798511582*vLam*Ced[2, 2, 3, 3] + 
  7.67147706375138*^-6*vLam*Ced[3, 3, 1, 1] + 7.67147706375138*^-6*vLam*
   Ced[3, 3, 2, 2] - 0.00002774832798511582*vLam*Ced[3, 3, 3, 3] - 
  0.00001534295412750276*vLam*Ceu[1, 1, 1, 1] - 
  0.00001534295412750276*vLam*Ceu[1, 1, 2, 2] - 
  0.00001534295412750276*vLam*Ceu[2, 2, 1, 1] - 
  0.00001534295412750276*vLam*Ceu[2, 2, 2, 2] - 
  0.00001534295412750276*vLam*Ceu[3, 3, 1, 1] - 
  0.00001534295412750276*vLam*Ceu[3, 3, 2, 2] + 
  0.020419384210599842*vLam*CHd[1, 1] + 0.020419384210599842*vLam*CHd[2, 2] - 
  0.07376784830309269*vLam*CHd[3, 3] + 0.000019633479896160808*vLam*
   CHe[1, 1] + 0.000019633479896160808*vLam*CHe[2, 2] + 
  0.000019633479896160808*vLam*CHe[3, 3] + 0.000028289894289464774*vLam*
   CHl1[1, 1] + 0.000028289894289464774*vLam*CHl1[2, 2] + 
  0.000019633479896160808*vLam*CHl1[3, 3] + 0.015843350775017917*vLam*
   CHl3[1, 1] + 0.015843350775017917*vLam*CHl3[2, 2] - 
  0.00001753192223920687*vLam*CHl3[3, 3] - 0.02054797459804048*vLam*
   CHq1[1, 1] - 0.02054797459804048*vLam*CHq1[2, 2] + 
  0.40322098102388365*vLam*CHq1[3, 3] - 0.2024091420642581*vLam*CHq3[1, 1] - 
  0.2024091420642581*vLam*CHq3[2, 2] + 0.3889428441493545*vLam*CHq3[3, 3] - 
  0.040869054442869535*vLam*CHu[1, 1] - 0.040869054442869535*vLam*CHu[2, 2] - 
  0.001743899095271964*vLam*CHu[3, 3] + 7.67147706375138*^-6*vLam*
   Cld[1, 1, 1, 1] + 7.67147706375138*^-6*vLam*Cld[1, 1, 2, 2] - 
  0.00002774832798511582*vLam*Cld[1, 1, 3, 3] + 
  7.67147706375138*^-6*vLam*Cld[2, 2, 1, 1] + 7.67147706375138*^-6*vLam*
   Cld[2, 2, 2, 2] - 0.00002774832798511582*vLam*Cld[2, 2, 3, 3] + 
  7.67147706375138*^-6*vLam*Cld[3, 3, 1, 1] + 7.67147706375138*^-6*vLam*
   Cld[3, 3, 2, 2] - 0.00002774832798511582*vLam*Cld[3, 3, 3, 3] + 
  0.00007598854539362949*vLam*Cll[1, 1, 2, 2] - 
  0.007818714032706842*vLam*Cll[1, 2, 2, 1] - 0.007818714032706842*vLam*
   Cll[2, 1, 1, 2] + 0.00007598854539362949*vLam*Cll[2, 2, 1, 1] - 
  7.671477063751411*^-6*vLam*Clq1[1, 1, 1, 1] - 
  7.671477063751411*^-6*vLam*Clq1[1, 1, 2, 2] + 
  0.00016162315418175732*vLam*Clq1[1, 1, 3, 3] - 
  7.671477063751411*^-6*vLam*Clq1[2, 2, 1, 1] - 
  7.671477063751411*^-6*vLam*Clq1[2, 2, 2, 2] + 
  0.00016162315418175732*vLam*Clq1[2, 2, 3, 3] - 
  7.671477063751411*^-6*vLam*Clq1[3, 3, 1, 1] - 
  7.671477063751411*^-6*vLam*Clq1[3, 3, 2, 2] + 
  0.00016162315418175732*vLam*Clq1[3, 3, 3, 3] + 
  0.0002899967506369491*vLam*Clq3[1, 1, 1, 1] + 
  0.0002899967506369491*vLam*Clq3[1, 1, 2, 2] - 
  0.0007032912035160868*vLam*Clq3[1, 1, 3, 3] + 
  0.0002899967506369491*vLam*Clq3[2, 2, 1, 1] + 
  0.0002899967506369491*vLam*Clq3[2, 2, 2, 2] - 
  0.0007032912035160868*vLam*Clq3[2, 2, 3, 3] + 
  0.0002899967506369491*vLam*Clq3[3, 3, 1, 1] + 
  0.0002899967506369491*vLam*Clq3[3, 3, 2, 2] - 
  0.0005737200414227229*vLam*Clq3[3, 3, 3, 3] - 
  0.00001534295412750276*vLam*Clu[1, 1, 1, 1] - 
  0.00001534295412750276*vLam*Clu[1, 1, 2, 2] - 
  0.00001534295412750276*vLam*Clu[2, 2, 1, 1] - 
  0.00001534295412750276*vLam*Clu[2, 2, 2, 2] - 
  0.00001534295412750276*vLam*Clu[3, 3, 1, 1] - 
  0.00001534295412750276*vLam*Clu[3, 3, 2, 2] - 
  0.00001534295412750278*vLam*Cqd1[1, 1, 1, 1] - 
  0.000015342954127502795*vLam*Cqd1[1, 1, 2, 2] + 
  0.000020076850921364406*vLam*Cqd1[1, 1, 3, 3] - 
  0.000015342954127502795*vLam*Cqd1[2, 2, 1, 1] - 
  0.00001534295412750278*vLam*Cqd1[2, 2, 2, 2] + 
  0.000020076850921364406*vLam*Cqd1[2, 2, 3, 3] + 
  0.0005053471182195347*vLam*Cqd1[3, 3, 1, 1] + 
  0.0005053471182195347*vLam*Cqd1[3, 3, 2, 2] - 
  0.0010816531029462799*vLam*Cqd1[3, 3, 3, 3] - 
  7.671477063751411*^-6*vLam*Cqe[1, 1, 1, 1] - 7.671477063751411*^-6*vLam*
   Cqe[1, 1, 2, 2] - 7.671477063751411*^-6*vLam*Cqe[1, 1, 3, 3] - 
  7.671477063751411*^-6*vLam*Cqe[2, 2, 1, 1] - 7.671477063751411*^-6*vLam*
   Cqe[2, 2, 2, 2] - 7.671477063751411*^-6*vLam*Cqe[2, 2, 3, 3] + 
  0.00016162315418175732*vLam*Cqe[3, 3, 1, 1] + 
  0.00016162315418175732*vLam*Cqe[3, 3, 2, 2] + 
  0.00016162315418175732*vLam*Cqe[3, 3, 3, 3] + 
  0.00013236451799078256*vLam*Cqq1[1, 1, 1, 1] + 
  0.000015342954127502822*vLam*Cqq1[1, 1, 2, 2] - 
  0.0005053471182195348*vLam*Cqq1[1, 1, 3, 3] + 
  0.0001170215638632798*vLam*Cqq1[1, 2, 2, 1] + 
  0.00104164882195237*vLam*Cqq1[1, 3, 3, 1] + 0.0001170215638632798*vLam*
   Cqq1[2, 1, 1, 2] + 0.000015342954127502822*vLam*Cqq1[2, 2, 1, 1] + 
  0.00013236451799078256*vLam*Cqq1[2, 2, 2, 2] - 
  0.0005053471182195348*vLam*Cqq1[2, 2, 3, 3] + 
  0.00104164882195237*vLam*Cqq1[2, 3, 3, 2] + 0.00104164882195237*vLam*
   Cqq1[3, 1, 1, 3] + 0.00104164882195237*vLam*Cqq1[3, 2, 2, 3] - 
  0.0005053471182195348*vLam*Cqq1[3, 3, 1, 1] - 
  0.0005053471182195348*vLam*Cqq1[3, 3, 2, 2] + 
  0.01423215777949229*vLam*Cqq1[3, 3, 3, 3] + 0.0016270503943924149*vLam*
   Cqq3[1, 1, 1, 1] + 0.0017399805038216946*vLam*Cqq3[1, 1, 2, 2] + 
  0.002890916613551892*vLam*Cqq3[1, 1, 3, 3] - 0.00011293010942927904*vLam*
   Cqq3[1, 2, 2, 1] - 0.0015422867806454857*vLam*Cqq3[1, 3, 3, 1] - 
  0.00011293010942927904*vLam*Cqq3[2, 1, 1, 2] + 
  0.0017399805038216946*vLam*Cqq3[2, 2, 1, 1] + 
  0.0016270503943924149*vLam*Cqq3[2, 2, 2, 2] + 
  0.002890916613551892*vLam*Cqq3[2, 2, 3, 3] - 0.0015422867806454857*vLam*
   Cqq3[2, 3, 3, 2] - 0.0015422867806454857*vLam*Cqq3[3, 1, 1, 3] - 
  0.0015422867806454857*vLam*Cqq3[3, 2, 2, 3] + 
  0.002890916613551892*vLam*Cqq3[3, 3, 1, 1] + 0.002890916613551892*vLam*
   Cqq3[3, 3, 2, 2] + 0.0012811725386668365*vLam*Cqq3[3, 3, 3, 3] + 
  0.00003068590825500542*vLam*Cqu1[1, 1, 1, 1] + 
  0.00003068590825500559*vLam*Cqu1[1, 1, 2, 2] + 
  0.0004042644732719782*vLam*Cqu1[1, 1, 3, 3] + 
  0.00003068590825500559*vLam*Cqu1[2, 2, 1, 1] + 
  0.00003068590825500542*vLam*Cqu1[2, 2, 2, 2] + 
  0.0004042644732719782*vLam*Cqu1[2, 2, 3, 3] - 
  0.0010106942364390694*vLam*Cqu1[3, 3, 1, 1] - 
  0.0010106942364390694*vLam*Cqu1[3, 3, 2, 2] - 
  0.008517068975227176*vLam*Cqu1[3, 3, 3, 3] - 0.00033325045340290094*vLam*
   CuB[3, 3] - 0.00003068590825500552*vLam*Cud1[1, 1, 1, 1] - 
  0.00003068590825500552*vLam*Cud1[1, 1, 2, 2] + 
  0.00004015370184272887*vLam*Cud1[1, 1, 3, 3] - 
  0.00003068590825500552*vLam*Cud1[2, 2, 1, 1] - 
  0.00003068590825500552*vLam*Cud1[2, 2, 2, 2] + 
  0.00004015370184272887*vLam*Cud1[2, 2, 3, 3] - 
  0.0004042644732719779*vLam*Cud1[3, 3, 1, 1] - 
  0.0004042644732719779*vLam*Cud1[3, 3, 2, 2] + 
  0.0014622559780678595*vLam*Cud1[3, 3, 3, 3] + 
  0.00006955472537801253*vLam*Cuu[1, 1, 1, 1] + 
  0.00006137181651001104*vLam*Cuu[1, 1, 2, 2] + 
  0.0008085289465439558*vLam*Cuu[1, 1, 3, 3] + 8.182908868001473*^-6*vLam*
   Cuu[1, 2, 2, 1] + 0.0004886930179242786*vLam*Cuu[1, 3, 3, 1] + 
  8.182908868001473*^-6*vLam*Cuu[2, 1, 1, 2] + 0.00006137181651001104*vLam*
   Cuu[2, 2, 1, 1] + 0.00006955472537801253*vLam*Cuu[2, 2, 2, 2] + 
  0.0008085289465439558*vLam*Cuu[2, 2, 3, 3] + 0.0004886930179242786*vLam*
   Cuu[2, 3, 3, 2] + 0.0004886930179242786*vLam*Cuu[3, 1, 1, 3] + 
  0.0004886930179242786*vLam*Cuu[3, 2, 2, 3] + 0.0008085289465439558*vLam*
   Cuu[3, 3, 1, 1] + 0.0008085289465439558*vLam*Cuu[3, 3, 2, 2] - 
  0.005338552883632123*vLam*CuW[3, 3]}
{HadronicCrossSection, 41.491970917162945 - 0.000910968683552998*CHB*vLam + 
  0.7328721097130273*CHD*vLam + 0.0011779058308401178*CHbox*vLam - 
  0.000685334048104816*CHW*vLam + 3.227133330847653*CHWB*vLam + 
  0.02597585142698937*CW*vLam + 0.0013233778087528645*vLam*Cdd[1, 1, 1, 1] + 
  0.0011676863018407633*vLam*Cdd[1, 1, 2, 2] + 0.001165227505058898*vLam*
   Cdd[1, 1, 3, 3] + 0.00015569150691210166*vLam*Cdd[1, 2, 2, 1] + 
  0.0001553636673411865*vLam*Cdd[1, 3, 3, 1] + 0.00015569150691210166*vLam*
   Cdd[2, 1, 1, 2] + 0.0011676863018407633*vLam*Cdd[2, 2, 1, 1] + 
  0.0013233778087528645*vLam*Cdd[2, 2, 2, 2] + 0.001165227505058898*vLam*
   Cdd[2, 2, 3, 3] + 0.0001553636673411865*vLam*Cdd[2, 3, 3, 2] + 
  0.0001553636673411865*vLam*Cdd[3, 1, 1, 3] + 0.0001553636673411865*vLam*
   Cdd[3, 2, 2, 3] + 0.001165227505058898*vLam*Cdd[3, 3, 1, 1] + 
  0.001165227505058898*vLam*Cdd[3, 3, 2, 2] + 0.0013178045360473058*vLam*
   Cdd[3, 3, 3, 3] - 0.027923492062419928*vLam*Ced[1, 1, 1, 1] - 
  0.027923492062419928*vLam*Ced[1, 1, 2, 2] - 0.02792595085920179*vLam*
   Ced[1, 1, 3, 3] + 0.0026420051502053644*vLam*Ced[2, 2, 1, 1] + 
  0.0026420051502053644*vLam*Ced[2, 2, 2, 2] + 
  0.0026395463534235*vLam*Ced[2, 2, 3, 3] + 0.0026420051502053644*vLam*
   Ced[3, 3, 1, 1] + 0.0026420051502053644*vLam*Ced[3, 3, 2, 2] + 
  0.0026395463534235*vLam*Ced[3, 3, 3, 3] - 0.07982053859735286*vLam*
   Cee[1, 1, 1, 1] - 0.026449173214055325*vLam*Cee[1, 1, 2, 2] - 
  0.026449173214055325*vLam*Cee[1, 1, 3, 3] - 0.010579669285622128*vLam*
   Cee[1, 2, 2, 1] - 0.010579669285622128*vLam*Cee[1, 3, 3, 1] - 
  0.010579669285622128*vLam*Cee[2, 1, 1, 2] - 0.026449173214055325*vLam*
   Cee[2, 2, 1, 1] + 0.005762853597997954*vLam*Cee[2, 2, 2, 2] + 
  0.004116323998569967*vLam*Cee[2, 2, 3, 3] + 0.0016465295994279867*vLam*
   Cee[2, 3, 3, 2] - 0.010579669285622128*vLam*Cee[3, 1, 1, 3] + 
  0.0016465295994279867*vLam*Cee[3, 2, 2, 3] - 0.026449173214055325*vLam*
   Cee[3, 3, 1, 1] + 0.004116323998569967*vLam*Cee[3, 3, 2, 2] + 
  0.005762853597997954*vLam*Cee[3, 3, 3, 3] + 0.055846984124839856*vLam*
   Ceu[1, 1, 1, 1] + 0.055846984124839856*vLam*Ceu[1, 1, 2, 2] + 
  1.5022534459319892*vLam*Ceu[1, 1, 3, 3] - 0.005284010300410729*vLam*
   Ceu[2, 2, 1, 1] - 0.005284010300410729*vLam*Ceu[2, 2, 2, 2] - 
  0.10845913630907386*vLam*Ceu[2, 2, 3, 3] - 0.005284010300410729*vLam*
   Ceu[3, 3, 1, 1] - 0.005284010300410729*vLam*Ceu[3, 3, 2, 2] - 
  0.10845913630907386*vLam*Ceu[3, 3, 3, 3] + 1.5509268182272093*vLam*
   CHd[1, 1] + 1.5509268182272093*vLam*CHd[2, 2] + 
  1.5443884630929043*vLam*CHd[3, 3] - 73.43566374120554*vLam*CHe[1, 1] + 
  5.300153956045898*vLam*CHe[2, 2] + 5.300153956045898*vLam*CHe[3, 3] + 
  96.11790949481164*vLam*CHl1[1, 1] + 5.324677074012276*vLam*CHl1[2, 2] + 
  5.326527796221904*vLam*CHl1[3, 3] + 74.1313365390582*vLam*CHl3[1, 1] - 
  16.09468596723344*vLam*CHl3[2, 2] - 17.461017153083926*vLam*CHl3[3, 3] - 
  1.560713279994281*vLam*CHq1[1, 1] - 1.560713279994281*vLam*CHq1[2, 2] - 
  8.421148206932578*vLam*CHq1[3, 3] - 15.389671493577476*vLam*CHq3[1, 1] - 
  15.389671493577476*vLam*CHq3[2, 2] - 8.176892778361537*vLam*CHq3[3, 3] - 
  3.1041585754086265*vLam*CHu[1, 1] - 3.1041585754086265*vLam*CHu[2, 2] - 
  0.00814528081685558*vLam*CHu[3, 3] + 0.0416090279201305*vLam*
   Cld[1, 1, 1, 1] + 0.0416090279201305*vLam*Cld[1, 1, 2, 2] + 
  0.04160656912334863*vLam*Cld[1, 1, 3, 3] + 0.0026420051502053623*vLam*
   Cld[2, 2, 1, 1] + 0.0026420051502053623*vLam*Cld[2, 2, 2, 2] + 
  0.002639546353423498*vLam*Cld[2, 2, 3, 3] + 0.0026420051502053623*vLam*
   Cld[3, 3, 1, 1] + 0.0026420051502053623*vLam*Cld[3, 3, 2, 2] + 
  0.002639546353423498*vLam*Cld[3, 3, 3, 3] + 0.01251784955586981*vLam*
   Cle[1, 1, 1, 1] + 0.0430833467684951*vLam*Cle[1, 1, 2, 2] + 
  0.0430833467684951*vLam*Cle[1, 1, 3, 3] - 0.026449173214055325*vLam*
   Cle[2, 2, 1, 1] + 0.0041163239985699636*vLam*Cle[2, 2, 2, 2] + 
  0.0041163239985699636*vLam*Cle[2, 2, 3, 3] - 0.026449173214055325*vLam*
   Cle[3, 3, 1, 1] + 0.0041163239985699636*vLam*Cle[3, 3, 2, 2] + 
  0.0041163239985699636*vLam*Cle[3, 3, 3, 3] + 0.05350500670155945*vLam*
   Cll[1, 1, 1, 1] + 0.027176996572553975*vLam*Cll[1, 1, 2, 2] + 
  0.0430833467684951*vLam*Cll[1, 1, 3, 3] - 0.715313546812173*vLam*
   Cll[1, 2, 2, 1] - 0.008674213966104892*vLam*Cll[1, 3, 3, 1] - 
  0.715313546812173*vLam*Cll[2, 1, 1, 2] + 0.027176996572553975*vLam*
   Cll[2, 2, 1, 1] + 0.015313258903220696*vLam*Cll[2, 2, 2, 2] + 
  0.004116323998569962*vLam*Cll[2, 2, 3, 3] + 0.011196934904650735*vLam*
   Cll[2, 3, 3, 2] - 0.008674213966104892*vLam*Cll[3, 1, 1, 3] + 
  0.011196934904650735*vLam*Cll[3, 2, 2, 3] + 0.0430833467684951*vLam*
   Cll[3, 3, 1, 1] + 0.004116323998569962*vLam*Cll[3, 3, 2, 2] + 
  0.015313258903220696*vLam*Cll[3, 3, 3, 3] - 0.041609027920130506*vLam*
   Clq1[1, 1, 1, 1] - 0.041609027920130506*vLam*Clq1[1, 1, 2, 2] + 
  1.8347654324271658*vLam*Clq1[1, 1, 3, 3] - 0.0026420051502053644*vLam*
   Clq1[2, 2, 1, 1] - 0.0026420051502053644*vLam*Clq1[2, 2, 2, 2] + 
  0.08883053332974056*vLam*Clq1[2, 2, 3, 3] - 0.0026420051502053644*vLam*
   Clq1[3, 3, 1, 1] - 0.0026420051502053644*vLam*Clq1[3, 3, 2, 2] + 
  0.08883053332974056*vLam*Clq1[3, 3, 3, 3] - 0.31509536916280045*vLam*
   Clq3[1, 1, 1, 1] - 0.31509536916280045*vLam*Clq3[1, 1, 2, 2] - 
  1.7481919252611133*vLam*Clq3[1, 1, 3, 3] + 0.09987293220830919*vLam*
   Clq3[2, 2, 1, 1] + 0.09987293220830919*vLam*Clq3[2, 2, 2, 2] + 
  0.4516782979773455*vLam*Clq3[2, 2, 3, 3] + 0.09987293220830919*vLam*
   Clq3[3, 3, 1, 1] + 0.09987293220830919*vLam*Clq3[3, 3, 2, 2] + 
  0.42447490978156976*vLam*Clq3[3, 3, 3, 3] - 0.083218055840261*vLam*
   Clu[1, 1, 1, 1] - 0.083218055840261*vLam*Clu[1, 1, 2, 2] - 
  2.1619076188047854*vLam*Clu[1, 1, 3, 3] - 0.0052840103004107245*vLam*
   Clu[2, 2, 1, 1] - 0.0052840103004107245*vLam*Clu[2, 2, 2, 2] - 
  0.10845913630907372*vLam*Clu[2, 2, 3, 3] - 0.0052840103004107245*vLam*
   Clu[3, 3, 1, 1] - 0.0052840103004107245*vLam*Clu[3, 3, 2, 2] - 
  0.10845913630907372*vLam*Clu[3, 3, 3, 3] - 0.0011676863018407644*vLam*
   Cqd1[1, 1, 1, 1] - 0.001167686301840765*vLam*Cqd1[1, 1, 2, 2] - 
  0.0011652275050589014*vLam*Cqd1[1, 1, 3, 3] - 
  0.001167686301840765*vLam*Cqd1[2, 2, 1, 1] - 0.0011676863018407644*vLam*
   Cqd1[2, 2, 2, 2] - 0.0011652275050589014*vLam*Cqd1[2, 2, 3, 3] + 
  0.022773017338460818*vLam*Cqd1[3, 3, 1, 1] + 0.022773017338460818*vLam*
   Cqd1[3, 3, 2, 2] + 0.0226628498479499*vLam*Cqd1[3, 3, 3, 3] + 
  0.02792349206241992*vLam*Cqe[1, 1, 1, 1] - 0.0026420051502053666*vLam*
   Cqe[1, 1, 2, 2] - 0.0026420051502053666*vLam*Cqe[1, 1, 3, 3] + 
  0.02792349206241992*vLam*Cqe[2, 2, 1, 1] - 0.0026420051502053666*vLam*
   Cqe[2, 2, 2, 2] - 0.0026420051502053666*vLam*Cqe[2, 2, 3, 3] - 
  1.280670252164583*vLam*Cqe[3, 3, 1, 1] + 0.08883053332974049*vLam*
   Cqe[3, 3, 2, 2] + 0.08883053332974049*vLam*Cqe[3, 3, 3, 3] + 
  0.01007369462381026*vLam*Cqq1[1, 1, 1, 1] + 0.001167686301840767*vLam*
   Cqq1[1, 1, 2, 2] - 0.022773017338460832*vLam*Cqq1[1, 1, 3, 3] + 
  0.008906008321969498*vLam*Cqq1[1, 2, 2, 1] + 0.09145799620933423*vLam*
   Cqq1[1, 3, 3, 1] + 0.008906008321969498*vLam*Cqq1[2, 1, 1, 2] + 
  0.001167686301840767*vLam*Cqq1[2, 2, 1, 1] + 0.01007369462381026*vLam*
   Cqq1[2, 2, 2, 2] - 0.022773017338460832*vLam*Cqq1[2, 2, 3, 3] + 
  0.09145799620933423*vLam*Cqq1[2, 3, 3, 2] + 0.09145799620933423*vLam*
   Cqq1[3, 1, 1, 3] + 0.09145799620933423*vLam*Cqq1[3, 2, 2, 3] - 
  0.022773017338460832*vLam*Cqq1[3, 3, 1, 1] - 0.022773017338460832*vLam*
   Cqq1[3, 3, 2, 2] - 0.2981928807770312*vLam*Cqq1[3, 3, 3, 3] + 
  0.1238278132195564*vLam*Cqq3[1, 1, 1, 1] + 0.13242243852770177*vLam*
   Cqq3[1, 1, 2, 2] + 0.38706717288387*vLam*Cqq3[1, 1, 3, 3] - 
  0.008594625308145292*vLam*Cqq3[1, 2, 2, 1] - 
  0.1253762583829187*vLam*Cqq3[1, 3, 3, 1] - 0.008594625308145292*vLam*
   Cqq3[2, 1, 1, 2] + 0.13242243852770177*vLam*Cqq3[2, 2, 1, 1] + 
  0.1238278132195564*vLam*Cqq3[2, 2, 2, 2] + 0.38706717288387*vLam*
   Cqq3[2, 2, 3, 3] - 0.1253762583829187*vLam*Cqq3[2, 3, 3, 2] - 
  0.1253762583829187*vLam*Cqq3[3, 1, 1, 3] - 0.1253762583829187*vLam*
   Cqq3[3, 2, 2, 3] + 0.38706717288387*vLam*Cqq3[3, 3, 1, 1] + 
  0.38706717288387*vLam*Cqq3[3, 3, 2, 2] - 0.02684319103235203*vLam*
   Cqq3[3, 3, 3, 3] + 0.0023353726036815167*vLam*Cqu1[1, 1, 1, 1] + 
  0.00233537260368153*vLam*Cqu1[1, 1, 2, 2] + 0.030766831722085854*vLam*
   Cqu1[1, 1, 3, 3] + 0.00233537260368153*vLam*Cqu1[2, 2, 1, 1] + 
  0.0023353726036815167*vLam*Cqu1[2, 2, 2, 2] + 
  0.030766831722085854*vLam*Cqu1[2, 2, 3, 3] - 0.045546034676921636*vLam*
   Cqu1[3, 3, 1, 1] - 0.045546034676921636*vLam*Cqu1[3, 3, 2, 2] + 
  0.17845005464731917*vLam*Cqu1[3, 3, 3, 3] - 0.012367375829772286*vLam*
   CuB[3, 3] - 0.0023353726036815267*vLam*Cud1[1, 1, 1, 1] - 
  0.0023353726036815267*vLam*Cud1[1, 1, 2, 2] - 
  0.002330455010117796*vLam*Cud1[1, 1, 3, 3] - 0.0023353726036815267*vLam*
   Cud1[2, 2, 1, 1] - 0.0023353726036815267*vLam*Cud1[2, 2, 2, 2] - 
  0.002330455010117796*vLam*Cud1[2, 2, 3, 3] - 0.03076683172208583*vLam*
   Cud1[3, 3, 1, 1] - 0.03076683172208583*vLam*Cud1[3, 3, 2, 2] - 
  0.03063726030087936*vLam*Cud1[3, 3, 3, 3] + 0.005293511235011458*vLam*
   Cuu[1, 1, 1, 1] + 0.004670745207363053*vLam*Cuu[1, 1, 2, 2] + 
  0.06153366344417166*vLam*Cuu[1, 1, 3, 3] + 0.0006227660276484066*vLam*
   Cuu[1, 2, 2, 1] + 0.03719232542138091*vLam*Cuu[1, 3, 3, 1] + 
  0.0006227660276484066*vLam*Cuu[2, 1, 1, 2] + 0.004670745207363053*vLam*
   Cuu[2, 2, 1, 1] + 0.005293511235011458*vLam*Cuu[2, 2, 2, 2] + 
  0.06153366344417166*vLam*Cuu[2, 2, 3, 3] + 0.03719232542138091*vLam*
   Cuu[2, 3, 3, 2] + 0.03719232542138091*vLam*Cuu[3, 1, 1, 3] + 
  0.03719232542138091*vLam*Cuu[3, 2, 2, 3] + 0.06153366344417166*vLam*
   Cuu[3, 3, 1, 1] + 0.06153366344417166*vLam*Cuu[3, 3, 2, 2] + 
  0.06254696726369688*vLam*CuW[3, 3]}
{WWidthTot, 2.0902622161218907 - 0.0020888735950492093*CHB*vLam - 
  2.25941061066272*CHD*vLam - 0.0026162327375502045*CHbox*vLam - 
  0.003809466444442473*CHW*vLam - 4.759845393560224*CHWB*vLam - 
  0.012529915415870398*CW*vLam - 0.003450296247924928*vLam*CHd[1, 1] - 
  0.003450296247924928*vLam*CHd[2, 2] - 0.003450296247924928*vLam*CHd[3, 3] - 
  0.003450296247924928*vLam*CHe[1, 1] - 0.003450296247924928*vLam*CHe[2, 2] - 
  0.003450296247924928*vLam*CHe[3, 3] - 0.006812620135555459*vLam*
   CHl1[1, 1] - 0.006812620135555459*vLam*CHl1[2, 2] - 
  0.0036204850461857077*vLam*CHl1[3, 3] - 3.0108877154325193*vLam*
   CHl3[1, 1] - 3.0108877154325193*vLam*CHl3[2, 2] + 
  0.46675735096870147*vLam*CHl3[3, 3] + 0.0036204850461857016*vLam*
   CHq1[1, 1] + 0.0036204850461857016*vLam*CHq1[2, 2] - 
  0.15985392906699825*vLam*CHq1[3, 3] + 1.4512296111099123*vLam*CHq3[1, 1] + 
  1.4512296111099123*vLam*CHq3[2, 2] + 0.09274656525135408*vLam*CHq3[3, 3] + 
  0.006900592495849856*vLam*CHu[1, 1] + 0.006900592495849856*vLam*CHu[2, 2] + 
  0.18855114697870246*vLam*CHu[3, 3] - 0.00037888249225399715*vLam*
   Cll[1, 1, 1, 1] - 0.027106620961295777*vLam*Cll[1, 1, 2, 2] + 
  1.6983558376235757*vLam*Cll[1, 2, 2, 1] - 0.00037888249225399715*vLam*
   Cll[1, 3, 3, 1] + 1.6983558376235757*vLam*Cll[2, 1, 1, 2] - 
  0.027106620961295777*vLam*Cll[2, 2, 1, 1] - 0.00037888249225399715*vLam*
   Cll[2, 2, 2, 2] - 0.00037888249225399715*vLam*Cll[2, 3, 3, 2] - 
  0.00037888249225399715*vLam*Cll[3, 1, 1, 3] - 
  0.00037888249225399715*vLam*Cll[3, 2, 2, 3] - 
  0.00037888249225399715*vLam*Cll[3, 3, 3, 3] - 
  0.004758143867998622*vLam*Clq3[1, 1, 1, 1] - 0.004758143867998622*vLam*
   Clq3[1, 1, 2, 2] + 0.04084529345599355*vLam*Clq3[1, 1, 3, 3] - 
  0.004758143867998622*vLam*Clq3[2, 2, 1, 1] - 0.004758143867998622*vLam*
   Clq3[2, 2, 2, 2] + 0.04084529345599355*vLam*Clq3[2, 2, 3, 3] - 
  0.004758143867998622*vLam*Clq3[3, 3, 1, 1] - 0.004758143867998622*vLam*
   Clq3[3, 3, 2, 2] - 0.005592896393443419*vLam*Clq3[3, 3, 3, 3] - 
  0.0011366474767619914*vLam*Cqq1[1, 1, 1, 1] - 
  0.0011366474767619914*vLam*Cqq1[1, 2, 2, 1] - 
  0.0064585914667119855*vLam*Cqq1[1, 3, 3, 1] - 
  0.0011366474767619914*vLam*Cqq1[2, 1, 1, 2] - 
  0.0011366474767619914*vLam*Cqq1[2, 2, 2, 2] - 
  0.0064585914667119855*vLam*Cqq1[2, 3, 3, 2] - 
  0.0064585914667119855*vLam*Cqq1[3, 1, 1, 3] - 
  0.0064585914667119855*vLam*Cqq1[3, 2, 2, 3] - 
  0.013137784127233876*vLam*Cqq3[1, 1, 1, 1] - 0.014274431603995864*vLam*
   Cqq3[1, 1, 2, 2] - 0.016778689180330257*vLam*Cqq3[1, 1, 3, 3] + 
  0.0011366474767619914*vLam*Cqq3[1, 2, 2, 1] + 
  0.0064585914667119855*vLam*Cqq3[1, 3, 3, 1] + 
  0.0011366474767619914*vLam*Cqq3[2, 1, 1, 2] - 
  0.014274431603995864*vLam*Cqq3[2, 2, 1, 1] - 0.013137784127233876*vLam*
   Cqq3[2, 2, 2, 2] - 0.016778689180330257*vLam*Cqq3[2, 2, 3, 3] + 
  0.0064585914667119855*vLam*Cqq3[2, 3, 3, 2] + 
  0.0064585914667119855*vLam*Cqq3[3, 1, 1, 3] + 
  0.0064585914667119855*vLam*Cqq3[3, 2, 2, 3] - 
  0.016778689180330257*vLam*Cqq3[3, 3, 1, 1] - 0.016778689180330257*vLam*
   Cqq3[3, 3, 2, 2] - 0.06805628933738442*vLam*CuB[3, 3] - 
  0.013789316230708445*vLam*CuW[3, 3]}
{Asyme, 0.14689594243756854 - 0.002590326172945051*CHB*vLam - 
  1.3250968453752434*CHD*vLam - 0.0004306405096649868*CHbox*vLam - 
  0.0025793609085414393*CHW*vLam - 6.126598234250615*CHWB*vLam - 
  0.0045779241038541585*CW*vLam + 0.0009103324853345447*vLam*
   Ced[1, 1, 1, 1] + 0.0009103324853345447*vLam*Ced[1, 1, 2, 2] + 
  0.0009103324853345447*vLam*Ced[1, 1, 3, 3] + 0.002548930958936725*vLam*
   Cee[1, 1, 1, 1] + 0.0009103324853345447*vLam*Cee[1, 1, 2, 2] + 
  0.0009103324853345447*vLam*Cee[1, 1, 3, 3] + 0.0003641329941338179*vLam*
   Cee[1, 2, 2, 1] + 0.0003641329941338179*vLam*Cee[1, 3, 3, 1] + 
  0.0003641329941338179*vLam*Cee[2, 1, 1, 2] + 0.0009103324853345447*vLam*
   Cee[2, 2, 1, 1] + 0.0003641329941338179*vLam*Cee[3, 1, 1, 3] + 
  0.0009103324853345447*vLam*Cee[3, 3, 1, 1] - 0.0018206649706690894*vLam*
   Ceu[1, 1, 1, 1] - 0.0018206649706690894*vLam*Ceu[1, 1, 2, 2] - 
  0.04797186768960737*vLam*Ceu[1, 1, 3, 3] - 0.004278570372375001*vLam*
   CHd[1, 1] - 0.004278570372375001*vLam*CHd[2, 2] - 
  0.004278570372375001*vLam*CHd[3, 3] + 2.1747868140845106*vLam*CHe[1, 1] - 
  0.004278570372375001*vLam*CHe[2, 2] - 0.004278570372375001*vLam*CHe[3, 3] + 
  1.8854289898821837*vLam*CHl1[1, 1] - 0.006471817936235635*vLam*CHl1[2, 2] - 
  0.004278570372375001*vLam*CHl1[3, 3] - 0.740995775990846*vLam*CHl3[1, 1] - 
  2.622502627938088*vLam*CHl3[2, 2] + 0.004313209953075478*vLam*CHl3[3, 3] + 
  0.004278570372375001*vLam*CHq1[1, 1] + 0.004278570372375001*vLam*
   CHq1[2, 2] - 0.0947689035013557*vLam*CHq1[3, 3] + 
  0.012939629859226448*vLam*CHq3[1, 1] + 0.012939629859226448*vLam*
   CHq3[2, 2] + 0.045984388903735685*vLam*CHq3[3, 3] + 
  0.008557140744750003*vLam*CHu[1, 1] + 0.008557140744750003*vLam*CHu[2, 2] + 
  0.10147671508734302*vLam*CHu[3, 3] + 0.0007140593010490515*vLam*
   Cld[1, 1, 1, 1] + 0.0007140593010490515*vLam*Cld[1, 1, 2, 2] + 
  0.0007140593010490515*vLam*Cld[1, 1, 3, 3] + 0.0016243917863835921*vLam*
   Cle[1, 1, 1, 1] + 0.0007140593010490515*vLam*Cle[1, 1, 2, 2] + 
  0.0007140593010490515*vLam*Cle[1, 1, 3, 3] + 0.0009103324853345447*vLam*
   Cle[2, 2, 1, 1] + 0.0009103324853345447*vLam*Cle[3, 3, 1, 1] + 
  0.0006998526138304681*vLam*Cll[1, 1, 1, 1] - 0.018342092506941854*vLam*
   Cll[1, 1, 2, 2] + 0.0007140593010490515*vLam*Cll[1, 1, 3, 3] + 
  1.2849751751938063*vLam*Cll[1, 2, 2, 1] - 0.0003641329941338179*vLam*
   Cll[1, 3, 3, 1] + 1.2849751751938063*vLam*Cll[2, 1, 1, 2] - 
  0.018342092506941854*vLam*Cll[2, 2, 1, 1] - 0.0003641329941338179*vLam*
   Cll[3, 1, 1, 3] + 0.0007140593010490515*vLam*Cll[3, 3, 1, 1] - 
  0.0007140593010490515*vLam*Clq1[1, 1, 1, 1] - 
  0.0007140593010490515*vLam*Clq1[1, 1, 2, 2] + 
  0.031993746637704726*vLam*Clq1[1, 1, 3, 3] - 
  0.0076041728151544*vLam*Clq3[1, 1, 1, 1] - 0.0076041728151544*vLam*
   Clq3[1, 1, 2, 2] - 0.007771748784602073*vLam*Clq3[1, 1, 3, 3] + 
  0.032540229969306056*vLam*Clq3[2, 2, 3, 3] - 0.001428118602098103*vLam*
   Clu[1, 1, 1, 1] - 0.001428118602098103*vLam*Clu[1, 1, 2, 2] - 
  0.03762884315818984*vLam*Clu[1, 1, 3, 3] - 0.0009103324853345447*vLam*
   Cqe[1, 1, 1, 1] - 0.0009103324853345447*vLam*Cqe[2, 2, 1, 1] + 
  0.040787854522834156*vLam*Cqe[3, 3, 1, 1] - 0.08632828894976985*vLam*
   CuB[3, 3] - 0.07084486062173068*vLam*CuW[3, 3]}
{Asymm, 0.14689594243756854 - 0.002590326172945051*CHB*vLam - 
  1.3250968453752434*CHD*vLam - 0.0004306405096649868*CHbox*vLam - 
  0.0025793609085414393*CHW*vLam - 6.126598234250615*CHWB*vLam - 
  0.0045779241038541585*CW*vLam + 0.0009103324853345447*vLam*
   Ced[2, 2, 1, 1] + 0.0009103324853345447*vLam*Ced[2, 2, 2, 2] + 
  0.0009103324853345447*vLam*Ced[2, 2, 3, 3] + 0.0009103324853345447*vLam*
   Cee[1, 1, 2, 2] + 0.0003641329941338179*vLam*Cee[1, 2, 2, 1] + 
  0.0003641329941338179*vLam*Cee[2, 1, 1, 2] + 0.0009103324853345447*vLam*
   Cee[2, 2, 1, 1] + 0.002548930958936725*vLam*Cee[2, 2, 2, 2] + 
  0.0009103324853345447*vLam*Cee[2, 2, 3, 3] + 0.0003641329941338179*vLam*
   Cee[2, 3, 3, 2] + 0.0003641329941338179*vLam*Cee[3, 2, 2, 3] + 
  0.0009103324853345447*vLam*Cee[3, 3, 2, 2] - 0.0018206649706690894*vLam*
   Ceu[2, 2, 1, 1] - 0.0018206649706690894*vLam*Ceu[2, 2, 2, 2] - 
  0.04797186768960737*vLam*Ceu[2, 2, 3, 3] - 0.004278570372375001*vLam*
   CHd[1, 1] - 0.004278570372375001*vLam*CHd[2, 2] - 
  0.004278570372375001*vLam*CHd[3, 3] - 0.004278570372375001*vLam*CHe[1, 1] + 
  2.1747868140845106*vLam*CHe[2, 2] - 0.004278570372375001*vLam*CHe[3, 3] - 
  0.006471817936235635*vLam*CHl1[1, 1] + 1.8854289898821837*vLam*CHl1[2, 2] - 
  0.004278570372375001*vLam*CHl1[3, 3] - 2.622502627938088*vLam*CHl3[1, 1] - 
  0.740995775990846*vLam*CHl3[2, 2] + 0.004313209953075478*vLam*CHl3[3, 3] + 
  0.004278570372375001*vLam*CHq1[1, 1] + 0.004278570372375001*vLam*
   CHq1[2, 2] - 0.0947689035013557*vLam*CHq1[3, 3] + 
  0.012939629859226448*vLam*CHq3[1, 1] + 0.012939629859226448*vLam*
   CHq3[2, 2] + 0.045984388903735685*vLam*CHq3[3, 3] + 
  0.008557140744750003*vLam*CHu[1, 1] + 0.008557140744750003*vLam*CHu[2, 2] + 
  0.10147671508734302*vLam*CHu[3, 3] + 0.0007140593010490515*vLam*
   Cld[2, 2, 1, 1] + 0.0007140593010490515*vLam*Cld[2, 2, 2, 2] + 
  0.0007140593010490515*vLam*Cld[2, 2, 3, 3] + 0.0009103324853345447*vLam*
   Cle[1, 1, 2, 2] + 0.0007140593010490515*vLam*Cle[2, 2, 1, 1] + 
  0.0016243917863835921*vLam*Cle[2, 2, 2, 2] + 0.0007140593010490515*vLam*
   Cle[2, 2, 3, 3] + 0.0009103324853345447*vLam*Cle[3, 3, 2, 2] - 
  0.018342092506941854*vLam*Cll[1, 1, 2, 2] + 1.2849751751938063*vLam*
   Cll[1, 2, 2, 1] + 1.2849751751938063*vLam*Cll[2, 1, 1, 2] - 
  0.018342092506941854*vLam*Cll[2, 2, 1, 1] + 0.0006998526138304681*vLam*
   Cll[2, 2, 2, 2] + 0.0007140593010490515*vLam*Cll[2, 2, 3, 3] - 
  0.0003641329941338179*vLam*Cll[2, 3, 3, 2] - 0.0003641329941338179*vLam*
   Cll[3, 2, 2, 3] + 0.0007140593010490515*vLam*Cll[3, 3, 2, 2] - 
  0.0007140593010490515*vLam*Clq1[2, 2, 1, 1] - 
  0.0007140593010490515*vLam*Clq1[2, 2, 2, 2] + 
  0.031993746637704726*vLam*Clq1[2, 2, 3, 3] + 0.032540229969306056*vLam*
   Clq3[1, 1, 3, 3] - 0.0076041728151544*vLam*Clq3[2, 2, 1, 1] - 
  0.0076041728151544*vLam*Clq3[2, 2, 2, 2] - 0.007771748784602073*vLam*
   Clq3[2, 2, 3, 3] - 0.001428118602098103*vLam*Clu[2, 2, 1, 1] - 
  0.001428118602098103*vLam*Clu[2, 2, 2, 2] - 0.03762884315818984*vLam*
   Clu[2, 2, 3, 3] - 0.0009103324853345447*vLam*Cqe[1, 1, 2, 2] - 
  0.0009103324853345447*vLam*Cqe[2, 2, 2, 2] + 0.040787854522834156*vLam*
   Cqe[3, 3, 2, 2] - 0.08632828894976985*vLam*CuB[3, 3] - 
  0.07084486062173068*vLam*CuW[3, 3]}
{Asymta, 0.14689594243756854 - 0.002590326172945051*CHB*vLam - 
  1.3250968453752434*CHD*vLam - 0.0004306405096649868*CHbox*vLam - 
  0.0025793609085414393*CHW*vLam - 6.126598234250615*CHWB*vLam - 
  0.0045779241038541585*CW*vLam + 0.0009103324853345447*vLam*
   Ced[3, 3, 1, 1] + 0.0009103324853345447*vLam*Ced[3, 3, 2, 2] + 
  0.0009103324853345447*vLam*Ced[3, 3, 3, 3] + 0.0009103324853345447*vLam*
   Cee[1, 1, 3, 3] + 0.0003641329941338179*vLam*Cee[1, 3, 3, 1] + 
  0.0009103324853345447*vLam*Cee[2, 2, 3, 3] + 0.0003641329941338179*vLam*
   Cee[2, 3, 3, 2] + 0.0003641329941338179*vLam*Cee[3, 1, 1, 3] + 
  0.0003641329941338179*vLam*Cee[3, 2, 2, 3] + 0.0009103324853345447*vLam*
   Cee[3, 3, 1, 1] + 0.0009103324853345447*vLam*Cee[3, 3, 2, 2] + 
  0.002548930958936725*vLam*Cee[3, 3, 3, 3] - 0.0018206649706690894*vLam*
   Ceu[3, 3, 1, 1] - 0.0018206649706690894*vLam*Ceu[3, 3, 2, 2] - 
  0.04797186768960737*vLam*Ceu[3, 3, 3, 3] - 0.004278570372375001*vLam*
   CHd[1, 1] - 0.004278570372375001*vLam*CHd[2, 2] - 
  0.004278570372375001*vLam*CHd[3, 3] - 0.004278570372375001*vLam*CHe[1, 1] - 
  0.004278570372375001*vLam*CHe[2, 2] + 2.1747868140845106*vLam*CHe[3, 3] - 
  0.006471817936235635*vLam*CHl1[1, 1] - 0.006471817936235635*vLam*
   CHl1[2, 2] + 1.8876222374460443*vLam*CHl1[3, 3] - 
  2.622502627938088*vLam*CHl3[1, 1] - 2.622502627938088*vLam*CHl3[2, 2] + 
  1.885820061900315*vLam*CHl3[3, 3] + 0.004278570372375001*vLam*CHq1[1, 1] + 
  0.004278570372375001*vLam*CHq1[2, 2] - 0.0947689035013557*vLam*CHq1[3, 3] + 
  0.012939629859226448*vLam*CHq3[1, 1] + 0.012939629859226448*vLam*
   CHq3[2, 2] + 0.045984388903735685*vLam*CHq3[3, 3] + 
  0.008557140744750003*vLam*CHu[1, 1] + 0.008557140744750003*vLam*CHu[2, 2] + 
  0.10147671508734302*vLam*CHu[3, 3] + 0.0007140593010490515*vLam*
   Cld[3, 3, 1, 1] + 0.0007140593010490515*vLam*Cld[3, 3, 2, 2] + 
  0.0007140593010490515*vLam*Cld[3, 3, 3, 3] + 0.0009103324853345447*vLam*
   Cle[1, 1, 3, 3] + 0.0009103324853345447*vLam*Cle[2, 2, 3, 3] + 
  0.0007140593010490515*vLam*Cle[3, 3, 1, 1] + 0.0007140593010490515*vLam*
   Cle[3, 3, 2, 2] + 0.0016243917863835921*vLam*Cle[3, 3, 3, 3] - 
  0.019056151807990918*vLam*Cll[1, 1, 2, 2] + 0.0007140593010490515*vLam*
   Cll[1, 1, 3, 3] + 1.2853393081879352*vLam*Cll[1, 2, 2, 1] - 
  0.0003641329941338179*vLam*Cll[1, 3, 3, 1] + 
  1.2853393081879352*vLam*Cll[2, 1, 1, 2] - 0.019056151807990918*vLam*
   Cll[2, 2, 1, 1] + 0.0007140593010490515*vLam*Cll[2, 2, 3, 3] - 
  0.0003641329941338179*vLam*Cll[2, 3, 3, 2] - 0.0003641329941338179*vLam*
   Cll[3, 1, 1, 3] - 0.0003641329941338179*vLam*Cll[3, 2, 2, 3] + 
  0.0007140593010490515*vLam*Cll[3, 3, 1, 1] + 0.0007140593010490515*vLam*
   Cll[3, 3, 2, 2] + 0.0006998526138304681*vLam*Cll[3, 3, 3, 3] - 
  0.0007140593010490515*vLam*Clq1[3, 3, 1, 1] - 
  0.0007140593010490515*vLam*Clq1[3, 3, 2, 2] + 
  0.031993746637704726*vLam*Clq1[3, 3, 3, 3] + 0.032540229969306056*vLam*
   Clq3[1, 1, 3, 3] + 0.032540229969306056*vLam*Clq3[2, 2, 3, 3] - 
  0.0076041728151544*vLam*Clq3[3, 3, 1, 1] - 0.0076041728151544*vLam*
   Clq3[3, 3, 2, 2] - 0.04031197875390818*vLam*Clq3[3, 3, 3, 3] - 
  0.001428118602098103*vLam*Clu[3, 3, 1, 1] - 0.001428118602098103*vLam*
   Clu[3, 3, 2, 2] - 0.03762884315818984*vLam*Clu[3, 3, 3, 3] - 
  0.0009103324853345447*vLam*Cqe[1, 1, 3, 3] - 0.0009103324853345447*vLam*
   Cqe[2, 2, 3, 3] + 0.040787854522834156*vLam*Cqe[3, 3, 3, 3] - 
  0.08632828894976985*vLam*CuB[3, 3] - 0.07084486062173068*vLam*CuW[3, 3]}
{AsymStr, 0.9356347683089162 - 0.00020473925592890318*CHB*vLam - 
  0.10665147553870857*CHD*vLam - 0.0000382465797588113*CHbox*vLam - 
  0.00020497695230027547*CHW*vLam - 0.4927579103545145*CHWB*vLam - 
  0.00037704491657966025*CW*vLam + 0.00032209153063773996*vLam*
   Cdd[1, 1, 2, 2] + 0.000042945537418365306*vLam*Cdd[1, 2, 2, 1] + 
  0.000042945537418365306*vLam*Cdd[2, 1, 1, 2] + 
  0.00032209153063773996*vLam*Cdd[2, 2, 1, 1] + 
  0.0007300741361122104*vLam*Cdd[2, 2, 2, 2] + 0.00032209153063773996*vLam*
   Cdd[2, 2, 3, 3] + 0.000042945537418365306*vLam*Cdd[2, 3, 3, 2] + 
  0.000042945537418365306*vLam*Cdd[3, 2, 2, 3] + 
  0.00032209153063773996*vLam*Cdd[3, 3, 2, 2] + 
  0.00032209153063773996*vLam*Ced[1, 1, 2, 2] + 
  0.00032209153063773996*vLam*Ced[2, 2, 2, 2] + 
  0.00032209153063773996*vLam*Ced[3, 3, 2, 2] - 
  0.00033817799612608727*vLam*CHd[1, 1] + 0.830820241254991*vLam*CHd[2, 2] - 
  0.00033817799612608727*vLam*CHd[3, 3] - 0.00033817799612608727*vLam*
   CHe[1, 1] - 0.00033817799612608727*vLam*CHe[2, 2] - 
  0.00033817799612608727*vLam*CHe[3, 3] - 0.0005102285842911031*vLam*
   CHl1[1, 1] - 0.0005102285842911031*vLam*CHl1[2, 2] - 
  0.00033817799612608727*vLam*CHl1[3, 3] - 0.21085518807969433*vLam*
   CHl3[1, 1] - 0.21085518807969433*vLam*CHl3[2, 2] + 
  0.0003382067236312363*vLam*CHl3[3, 3] + 0.00033817799612608727*vLam*
   CHq1[1, 1] + 0.15251069185128063*vLam*CHq1[2, 2] - 
  0.007655821200683588*vLam*CHq1[3, 3] + 0.001014620170893708*vLam*
   CHq3[1, 1] + 0.15250426450821714*vLam*CHq3[2, 2] + 
  0.003746934894459805*vLam*CHq3[3, 3] + 0.0006763559922521745*vLam*
   CHu[1, 1] + 0.0006763559922521745*vLam*CHu[2, 2] + 
  0.008232143858450544*vLam*CHu[3, 3] + 0.00032209153063773996*vLam*
   Cld[1, 1, 2, 2] + 0.00032209153063773996*vLam*Cld[2, 2, 2, 2] + 
  0.00032209153063773996*vLam*Cld[3, 3, 2, 2] - 
  0.0014948709761499054*vLam*Cll[1, 1, 2, 2] + 0.10339483881104986*vLam*
   Cll[1, 2, 2, 1] + 0.10339483881104986*vLam*Cll[2, 1, 1, 2] - 
  0.0014948709761499054*vLam*Cll[2, 2, 1, 1] + 0.000055298397550842863*vLam*
   Clq1[1, 1, 2, 2] + 0.000055298397550842863*vLam*Clq1[2, 2, 2, 2] + 
  0.000055298397550842863*vLam*Clq1[3, 3, 2, 2] - 
  0.0001962948879082123*vLam*Clq3[1, 1, 2, 2] + 
  0.0025526373755041503*vLam*Clq3[1, 1, 3, 3] - 
  0.0001962948879082123*vLam*Clq3[2, 2, 2, 2] + 
  0.0025526373755041503*vLam*Clq3[2, 2, 3, 3] - 
  0.0001962948879082123*vLam*Clq3[3, 3, 2, 2] - 
  0.00032209153063773996*vLam*Cqd1[1, 1, 2, 2] + 
  0.000055298397550842863*vLam*Cqd1[2, 2, 1, 1] - 
  0.0002667931330868969*vLam*Cqd1[2, 2, 2, 2] + 
  0.000055298397550842863*vLam*Cqd1[2, 2, 3, 3] + 
  0.01443145521700371*vLam*Cqd1[3, 3, 2, 2] + 0.000055298397550842863*vLam*
   Cqe[2, 2, 1, 1] + 0.000055298397550842863*vLam*Cqe[2, 2, 2, 2] + 
  0.000055298397550842863*vLam*Cqe[2, 2, 3, 3] - 
  0.000055298397550842863*vLam*Cqq1[1, 1, 2, 2] - 
  0.000042945537418365306*vLam*Cqq1[1, 2, 2, 1] - 
  0.000042945537418365306*vLam*Cqq1[2, 1, 1, 2] - 
  0.000055298397550842863*vLam*Cqq1[2, 2, 1, 1] - 
  0.00019648786993841627*vLam*Cqq1[2, 2, 2, 2] + 
  0.0024776694570234365*vLam*Cqq1[2, 2, 3, 3] - 
  0.000042945537418365306*vLam*Cqq1[2, 3, 3, 2] - 
  0.000042945537418365306*vLam*Cqq1[3, 2, 2, 3] + 
  0.0024776694570234365*vLam*Cqq1[3, 3, 2, 2] - 
  0.0005888846637246369*vLam*Cqq3[1, 1, 2, 2] + 
  0.000028199298071473874*vLam*Cqq3[1, 2, 2, 1] + 
  0.000028199298071473874*vLam*Cqq3[2, 1, 1, 2] - 
  0.0005888846637246369*vLam*Cqq3[2, 2, 1, 1] - 
  0.0011213707313063258*vLam*Cqq3[2, 2, 2, 2] - 
  0.0031218525182989164*vLam*Cqq3[2, 2, 3, 3] + 
  0.0033410252869937674*vLam*Cqq3[2, 3, 3, 2] + 
  0.0033410252869937674*vLam*Cqq3[3, 2, 2, 3] - 
  0.0031218525182989164*vLam*Cqq3[3, 3, 2, 2] - 
  0.00011059679510168573*vLam*Cqu1[2, 2, 1, 1] - 
  0.00011059679510168573*vLam*Cqu1[2, 2, 2, 2] - 
  0.002914064315502776*vLam*Cqu1[2, 2, 3, 3] - 0.006820293173590692*vLam*
   CuB[3, 3] - 0.0006441830612754799*vLam*Cud1[1, 1, 2, 2] - 
  0.0006441830612754799*vLam*Cud1[2, 2, 2, 2] - 
  0.01697328453133089*vLam*Cud1[3, 3, 2, 2] - 0.005521930855548459*vLam*
   CuW[3, 3]}
{AsymCha, 0.6677327097629777 - 0.0011129053801951956*CHB*vLam - 
  0.5812474583697524*CHD*vLam - 0.00020864010882142708*CHbox*vLam - 
  0.0011143922356086147*CHW*vLam - 2.6853456432363174*CHWB*vLam - 
  0.002052193002378855*CW*vLam - 0.0007246210311294821*vLam*Ceu[1, 1, 2, 2] - 
  0.0007246210311294821*vLam*Ceu[2, 2, 2, 2] - 0.0007246210311294821*vLam*
   Ceu[3, 3, 2, 2] - 0.001838241082027972*vLam*CHd[1, 1] - 
  0.001838241082027972*vLam*CHd[2, 2] - 0.001838241082027972*vLam*CHd[3, 3] - 
  0.001838241082027972*vLam*CHe[1, 1] - 0.001838241082027972*vLam*CHe[2, 2] - 
  0.001838241082027972*vLam*CHe[3, 3] - 0.002773230057207275*vLam*
   CHl1[1, 1] - 0.002773230057207275*vLam*CHl1[2, 2] - 
  0.001838241082027972*vLam*CHl1[3, 3] - 1.1484984640425129*vLam*CHl3[1, 1] - 
  1.1484984640425129*vLam*CHl3[2, 2] + 0.0018379193615447181*vLam*
   CHl3[3, 3] + 0.001838241082027979*vLam*CHq1[1, 1] - 
  0.8268413139655619*vLam*CHq1[2, 2] - 0.04164406053694991*vLam*CHq1[3, 3] + 
  0.005513758084634127*vLam*CHq3[1, 1] + 0.8301523838214675*vLam*CHq3[2, 2] + 
  0.020387105157175345*vLam*CHq3[3, 3] + 0.003676482164055958*vLam*
   CHu[1, 1] - 1.8468517898701478*vLam*CHu[2, 2] + 
  0.04478492769211728*vLam*CHu[3, 3] - 0.008123703016203215*vLam*
   Cll[1, 1, 2, 2] + 0.5632024464576579*vLam*Cll[1, 2, 2, 1] + 
  0.5632024464576579*vLam*Cll[2, 1, 1, 2] - 0.008123703016203215*vLam*
   Cll[2, 2, 1, 1] - 0.00030038540639686193*vLam*Clq1[1, 1, 2, 2] - 
  0.00030038540639686193*vLam*Clq1[2, 2, 2, 2] - 
  0.00030038540639686193*vLam*Clq1[3, 3, 2, 2] - 
  0.0010662898436382645*vLam*Clq3[1, 1, 2, 2] + 
  0.013872011884306396*vLam*Clq3[1, 1, 3, 3] - 0.0010662898436382645*vLam*
   Clq3[2, 2, 2, 2] + 0.013872011884306396*vLam*Clq3[2, 2, 3, 3] - 
  0.0010662898436382645*vLam*Clq3[3, 3, 2, 2] - 
  0.0007246210311294821*vLam*Clu[1, 1, 2, 2] - 0.0007246210311294821*vLam*
   Clu[2, 2, 2, 2] - 0.0007246210311294821*vLam*Clu[3, 3, 2, 2] - 
  0.00030038540639686193*vLam*Cqd1[2, 2, 1, 1] - 
  0.00030038540639686193*vLam*Cqd1[2, 2, 2, 2] - 
  0.00030038540639686193*vLam*Cqd1[2, 2, 3, 3] - 
  0.00030038540639686193*vLam*Cqe[2, 2, 1, 1] - 
  0.00030038540639686193*vLam*Cqe[2, 2, 2, 2] - 
  0.00030038540639686193*vLam*Cqe[2, 2, 3, 3] + 
  0.00030038540639686193*vLam*Cqq1[1, 1, 2, 2] - 
  0.00019323227496786187*vLam*Cqq1[1, 2, 2, 1] - 
  0.00019323227496786187*vLam*Cqq1[2, 1, 1, 2] + 
  0.00030038540639686193*vLam*Cqq1[2, 2, 1, 1] + 
  0.00021430626285799992*vLam*Cqq1[2, 2, 2, 2] - 
  0.013458902603475771*vLam*Cqq1[2, 2, 3, 3] - 0.009191002780790969*vLam*
   Cqq1[2, 3, 3, 2] - 0.009191002780790969*vLam*Cqq1[3, 2, 2, 3] - 
  0.013458902603475771*vLam*Cqq1[3, 3, 2, 2] - 0.003198869530914793*vLam*
   Cqq3[1, 1, 2, 2] + 0.0002733350500070253*vLam*Cqq3[1, 2, 2, 1] + 
  0.0002733350500070253*vLam*Cqq3[2, 1, 1, 2] - 
  0.003198869530914793*vLam*Cqq3[2, 2, 1, 1] - 0.005851068961815536*vLam*
   Cqq3[2, 2, 2, 2] - 0.016958157540787423*vLam*Cqq3[2, 2, 3, 3] - 
  0.008724435455816082*vLam*Cqq3[2, 3, 3, 2] - 0.008724435455816082*vLam*
   Cqq3[3, 2, 2, 3] - 0.016958157540787423*vLam*Cqq3[3, 3, 2, 2] + 
  0.0007246210311294821*vLam*Cqu1[1, 1, 2, 2] + 
  0.0006007708127937239*vLam*Cqu1[2, 2, 1, 1] + 
  0.0013253918439232065*vLam*Cqu1[2, 2, 2, 2] + 
  0.01582943507312452*vLam*Cqu1[2, 2, 3, 3] - 0.0324669696819991*vLam*
   Cqu1[3, 3, 2, 2] - 0.03707266258082875*vLam*CuB[3, 3] - 
  0.0007246210311294821*vLam*Cud1[2, 2, 1, 1] - 
  0.0007246210311294821*vLam*Cud1[2, 2, 2, 2] - 
  0.0007246210311294821*vLam*Cud1[2, 2, 3, 3] + 
  0.0014492420622589642*vLam*Cuu[1, 1, 2, 2] + 0.00019323227496786187*vLam*
   Cuu[1, 2, 2, 1] + 0.00019323227496786187*vLam*Cuu[2, 1, 1, 2] + 
  0.0014492420622589642*vLam*Cuu[2, 2, 1, 1] + 0.003284948674453652*vLam*
   Cuu[2, 2, 2, 2] + 0.0381854155382314*vLam*Cuu[2, 2, 3, 3] + 
  0.023080121051740777*vLam*Cuu[2, 3, 3, 2] + 0.023080121051740777*vLam*
   Cuu[3, 2, 2, 3] + 0.0381854155382314*vLam*Cuu[3, 3, 2, 2] - 
  0.03000197740313379*vLam*CuW[3, 3]}
{AsymBot, 0.926939887237139 - 0.00020473925592890318*CHB*vLam - 
  0.1074245093869344*CHD*vLam - 0.0000382465797588113*CHbox*vLam - 
  0.00020497695230027547*CHW*vLam - 0.4980138351105076*CHWB*vLam - 
  0.0007173140239187968*CW*vLam + 0.00032209153063773996*vLam*
   Cdd[1, 1, 3, 3] + 0.000042945537418365306*vLam*Cdd[1, 3, 3, 1] + 
  0.00032209153063773996*vLam*Cdd[2, 2, 3, 3] + 
  0.000042945537418365306*vLam*Cdd[2, 3, 3, 2] + 
  0.000042945537418365306*vLam*Cdd[3, 1, 1, 3] + 
  0.000042945537418365306*vLam*Cdd[3, 2, 2, 3] + 
  0.00032209153063773996*vLam*Cdd[3, 3, 1, 1] + 
  0.00032209153063773996*vLam*Cdd[3, 3, 2, 2] + 
  0.0007300741361122104*vLam*Cdd[3, 3, 3, 3] + 0.00032209153063773996*vLam*
   Ced[1, 1, 3, 3] + 0.00032209153063773996*vLam*Ced[2, 2, 3, 3] + 
  0.00032209153063773996*vLam*Ced[3, 3, 3, 3] - 
  0.00033817799612608727*vLam*CHd[1, 1] - 0.00033817799612608727*vLam*
   CHd[2, 2] + 0.8426675968232585*vLam*CHd[3, 3] - 
  0.00033817799612608727*vLam*CHe[1, 1] - 0.00033817799612608727*vLam*
   CHe[2, 2] - 0.00033817799612608727*vLam*CHe[3, 3] - 
  0.0005102285842911031*vLam*CHl1[1, 1] - 0.0005102285842911031*vLam*
   CHl1[2, 2] - 0.00033817799612608727*vLam*CHl1[3, 3] - 
  0.21234280471175587*vLam*CHl3[1, 1] - 0.21234280471175587*vLam*CHl3[2, 2] + 
  0.0003382067236312363*vLam*CHl3[3, 3] + 0.00033817799612608727*vLam*
   CHq1[1, 1] + 0.00033817799612608727*vLam*CHq1[2, 2] + 
  0.14800355297820564*vLam*CHq1[3, 3] + 0.001014620170893708*vLam*
   CHq3[1, 1] + 0.001014620170893708*vLam*CHq3[2, 2] + 
  0.15466252856151377*vLam*CHq3[3, 3] + 0.0006763559922521745*vLam*
   CHu[1, 1] + 0.0006763559922521745*vLam*CHu[2, 2] + 
  0.007735965635796385*vLam*CHu[3, 3] + 0.00032209153063773996*vLam*
   Cld[1, 1, 3, 3] + 0.00032209153063773996*vLam*Cld[2, 2, 3, 3] + 
  0.00032209153063773996*vLam*Cld[3, 3, 3, 3] - 
  0.0014948709761499054*vLam*Cll[1, 1, 2, 2] + 0.10413864712708074*vLam*
   Cll[1, 2, 2, 1] + 0.10413864712708074*vLam*Cll[2, 1, 1, 2] - 
  0.0014948709761499054*vLam*Cll[2, 2, 1, 1] + 0.000055298397550842863*vLam*
   Clq1[1, 1, 3, 3] + 0.000055298397550842863*vLam*Clq1[2, 2, 3, 3] + 
  0.000055298397550842863*vLam*Clq1[3, 3, 3, 3] + 
  0.0023563424875959384*vLam*Clq3[1, 1, 3, 3] + 
  0.0023563424875959384*vLam*Clq3[2, 2, 3, 3] - 
  0.0001962948879082123*vLam*Clq3[3, 3, 3, 3] - 
  0.00032209153063773996*vLam*Cqd1[1, 1, 3, 3] - 
  0.00032209153063773996*vLam*Cqd1[2, 2, 3, 3] + 
  0.000055298397550842863*vLam*Cqd1[3, 3, 1, 1] + 
  0.000055298397550842863*vLam*Cqd1[3, 3, 2, 2] + 
  0.014486753614554555*vLam*Cqd1[3, 3, 3, 3] + 0.000055298397550842863*vLam*
   Cqe[3, 3, 1, 1] + 0.000055298397550842863*vLam*Cqe[3, 3, 2, 2] + 
  0.000055298397550842863*vLam*Cqe[3, 3, 3, 3] - 
  0.000055298397550842863*vLam*Cqq1[1, 1, 3, 3] - 
  0.000042945537418365306*vLam*Cqq1[1, 3, 3, 1] - 
  0.000055298397550842863*vLam*Cqq1[2, 2, 3, 3] - 
  0.000042945537418365306*vLam*Cqq1[2, 3, 3, 2] - 
  0.000042945537418365306*vLam*Cqq1[3, 1, 1, 3] - 
  0.000042945537418365306*vLam*Cqq1[3, 2, 2, 3] - 
  0.000055298397550842863*vLam*Cqq1[3, 3, 1, 1] - 
  0.000055298397550842863*vLam*Cqq1[3, 3, 2, 2] + 
  0.004869447839210142*vLam*Cqq1[3, 3, 3, 3] - 0.0005888846637246369*vLam*
   Cqq3[1, 1, 3, 3] + 0.000028199298071473874*vLam*Cqq3[1, 3, 3, 1] - 
  0.0005888846637246369*vLam*Cqq3[2, 2, 3, 3] + 
  0.000028199298071473874*vLam*Cqq3[2, 3, 3, 2] + 
  0.000028199298071473874*vLam*Cqq3[3, 1, 1, 3] + 
  0.000028199298071473874*vLam*Cqq3[3, 2, 2, 3] - 
  0.0005888846637246369*vLam*Cqq3[3, 3, 1, 1] - 
  0.0005888846637246369*vLam*Cqq3[3, 3, 2, 2] + 
  0.00043834553738970373*vLam*Cqq3[3, 3, 3, 3] - 
  0.00011059679510168573*vLam*Cqu1[3, 3, 1, 1] - 
  0.00011059679510168573*vLam*Cqu1[3, 3, 2, 2] - 
  0.002914064315502776*vLam*Cqu1[3, 3, 3, 3] - 0.007078983787193464*vLam*
   CuB[3, 3] - 0.0006441830612754799*vLam*Cud1[1, 1, 3, 3] - 
  0.0006441830612754799*vLam*Cud1[2, 2, 3, 3] - 
  0.01697328453133089*vLam*Cud1[3, 3, 3, 3] - 0.007477687434051041*vLam*
   CuW[3, 3]}
{AsymFBe, 0.016183813428466087 - 0.0005707626065931951*CHB*vLam - 
  0.2919770248836681*CHD*vLam - 0.00009488901527854962*CHbox*vLam - 
  0.0005683464773202266*CHW*vLam - 1.3499586323348811*CHWB*vLam - 
  0.001008717713464977*CW*vLam + 0.000200586222547128*vLam*Ced[1, 1, 1, 1] + 
  0.000200586222547128*vLam*Ced[1, 1, 2, 2] + 0.000200586222547128*vLam*
   Ced[1, 1, 3, 3] + 0.0005616414231319584*vLam*Cee[1, 1, 1, 1] + 
  0.000200586222547128*vLam*Cee[1, 1, 2, 2] + 0.000200586222547128*vLam*
   Cee[1, 1, 3, 3] + 0.00008023448901885119*vLam*Cee[1, 2, 2, 1] + 
  0.00008023448901885119*vLam*Cee[1, 3, 3, 1] + 
  0.00008023448901885119*vLam*Cee[2, 1, 1, 2] + 
  0.000200586222547128*vLam*Cee[2, 2, 1, 1] + 0.00008023448901885119*vLam*
   Cee[3, 1, 1, 3] + 0.000200586222547128*vLam*Cee[3, 3, 1, 1] - 
  0.000401172445094256*vLam*Ceu[1, 1, 1, 1] - 0.000401172445094256*vLam*
   Ceu[1, 1, 2, 2] - 0.010570309072132827*vLam*Ceu[1, 1, 3, 3] - 
  0.0009427569407032266*vLam*CHd[1, 1] - 0.0009427569407032266*vLam*
   CHd[2, 2] - 0.0009427569407032266*vLam*CHd[3, 3] + 
  0.479201037983612*vLam*CHe[1, 1] - 0.0009427569407032266*vLam*CHe[2, 2] - 
  0.0009427569407032266*vLam*CHe[3, 3] + 0.41544280255178434*vLam*
   CHl1[1, 1] - 0.0014260256925415402*vLam*CHl1[2, 2] - 
  0.0009427569407032266*vLam*CHl1[3, 3] - 0.1632739092846491*vLam*
   CHl3[1, 1] - 0.5778524926139484*vLam*CHl3[2, 2] + 
  0.0009503895614821847*vLam*CHl3[3, 3] + 0.0009427569407032266*vLam*
   CHq1[1, 1] + 0.0009427569407032266*vLam*CHq1[2, 2] - 
  0.02088175109040995*vLam*CHq1[3, 3] + 0.002851168684446557*vLam*
   CHq3[1, 1] + 0.002851168684446557*vLam*CHq3[2, 2] + 
  0.010132380218144884*vLam*CHq3[3, 3] + 0.0018855138814064532*vLam*
   CHu[1, 1] + 0.0018855138814064532*vLam*CHu[2, 2] + 
  0.022359776547335824*vLam*CHu[3, 3] + 0.00015733862097586784*vLam*
   Cld[1, 1, 1, 1] + 0.00015733862097586784*vLam*Cld[1, 1, 2, 2] + 
  0.00015733862097586784*vLam*Cld[1, 1, 3, 3] + 
  0.0003579248435229949*vLam*Cle[1, 1, 1, 1] + 0.00015733862097586784*vLam*
   Cle[1, 1, 2, 2] + 0.00015733862097586784*vLam*Cle[1, 1, 3, 3] + 
  0.000200586222547128*vLam*Cle[2, 2, 1, 1] + 0.000200586222547128*vLam*
   Cle[3, 3, 1, 1] + 0.00015420826391403347*vLam*Cll[1, 1, 1, 1] - 
  0.004041568447626431*vLam*Cll[1, 1, 2, 2] + 0.00015733862097586784*vLam*
   Cll[1, 1, 3, 3] + 0.2831364590534609*vLam*Cll[1, 2, 2, 1] - 
  0.00008023448901885119*vLam*Cll[1, 3, 3, 1] + 
  0.2831364590534609*vLam*Cll[2, 1, 1, 2] - 0.004041568447626431*vLam*
   Cll[2, 2, 1, 1] - 0.00008023448901885119*vLam*Cll[3, 1, 1, 3] + 
  0.00015733862097586784*vLam*Cll[3, 3, 1, 1] - 
  0.00015733862097586784*vLam*Clq1[1, 1, 1, 1] - 
  0.00015733862097586784*vLam*Clq1[1, 1, 2, 2] + 
  0.007049627346681638*vLam*Clq1[1, 1, 3, 3] - 0.0016755331982103664*vLam*
   Clq3[1, 1, 1, 1] - 0.0016755331982103664*vLam*Clq3[1, 1, 2, 2] - 
  0.001712457543153224*vLam*Clq3[1, 1, 3, 3] + 0.007170041622714638*vLam*
   Clq3[2, 2, 3, 3] - 0.0003146772419517357*vLam*Clu[1, 1, 1, 1] - 
  0.0003146772419517357*vLam*Clu[1, 1, 2, 2] - 0.008291286567836623*vLam*
   Clu[1, 1, 3, 3] - 0.000200586222547128*vLam*Cqe[1, 1, 1, 1] - 
  0.000200586222547128*vLam*Cqe[2, 2, 1, 1] + 0.00898735549520725*vLam*
   Cqe[3, 3, 1, 1] - 0.019021913046448763*vLam*CuB[3, 3] - 
  0.015610233851830973*vLam*CuW[3, 3]}
{AsymFBm, 0.016183813428466087 - 0.0005707626065931952*CHB*vLam - 
  0.29197702488366817*CHD*vLam - 0.00009488901527854963*CHbox*vLam - 
  0.0005683464773202267*CHW*vLam - 1.3499586323348813*CHWB*vLam - 
  0.001008717713464977*CW*vLam + 0.000100293111273564*vLam*Ced[1, 1, 1, 1] + 
  0.000100293111273564*vLam*Ced[1, 1, 2, 2] + 0.000100293111273564*vLam*
   Ced[1, 1, 3, 3] + 0.000100293111273564*vLam*Ced[2, 2, 1, 1] + 
  0.000100293111273564*vLam*Ced[2, 2, 2, 2] + 0.000100293111273564*vLam*
   Ced[2, 2, 3, 3] + 0.00028082071156597914*vLam*Cee[1, 1, 1, 1] + 
  0.000200586222547128*vLam*Cee[1, 1, 2, 2] + 0.000100293111273564*vLam*
   Cee[1, 1, 3, 3] + 0.00008023448901885119*vLam*Cee[1, 2, 2, 1] + 
  0.000040117244509425594*vLam*Cee[1, 3, 3, 1] + 
  0.00008023448901885119*vLam*Cee[2, 1, 1, 2] + 
  0.000200586222547128*vLam*Cee[2, 2, 1, 1] + 0.00028082071156597914*vLam*
   Cee[2, 2, 2, 2] + 0.000100293111273564*vLam*Cee[2, 2, 3, 3] + 
  0.000040117244509425594*vLam*Cee[2, 3, 3, 2] + 
  0.000040117244509425594*vLam*Cee[3, 1, 1, 3] + 
  0.000040117244509425594*vLam*Cee[3, 2, 2, 3] + 
  0.000100293111273564*vLam*Cee[3, 3, 1, 1] + 0.000100293111273564*vLam*
   Cee[3, 3, 2, 2] - 0.000200586222547128*vLam*Ceu[1, 1, 1, 1] - 
  0.000200586222547128*vLam*Ceu[1, 1, 2, 2] - 0.005285154536066414*vLam*
   Ceu[1, 1, 3, 3] - 0.000200586222547128*vLam*Ceu[2, 2, 1, 1] - 
  0.000200586222547128*vLam*Ceu[2, 2, 2, 2] - 0.005285154536066414*vLam*
   Ceu[2, 2, 3, 3] - 0.0009427569407032267*vLam*CHd[1, 1] - 
  0.0009427569407032267*vLam*CHd[2, 2] - 0.0009427569407032267*vLam*
   CHd[3, 3] + 0.2391291405214544*vLam*CHe[1, 1] + 
  0.2391291405214544*vLam*CHe[2, 2] - 0.0009427569407032267*vLam*CHe[3, 3] + 
  0.2070083884296214*vLam*CHl1[1, 1] + 0.2070083884296214*vLam*CHl1[2, 2] - 
  0.0009427569407032267*vLam*CHl1[3, 3] - 0.37056320094929873*vLam*
   CHl3[1, 1] - 0.37056320094929873*vLam*CHl3[2, 2] + 
  0.0009503895614821848*vLam*CHl3[3, 3] + 0.0009427569407032267*vLam*
   CHq1[1, 1] + 0.0009427569407032267*vLam*CHq1[2, 2] - 
  0.02088175109040995*vLam*CHq1[3, 3] + 0.002851168684446557*vLam*
   CHq3[1, 1] + 0.002851168684446557*vLam*CHq3[2, 2] + 
  0.010132380218144886*vLam*CHq3[3, 3] + 0.0018855138814064534*vLam*
   CHu[1, 1] + 0.0018855138814064534*vLam*CHu[2, 2] + 
  0.022359776547335824*vLam*CHu[3, 3] + 0.00007866931048793392*vLam*
   Cld[1, 1, 1, 1] + 0.00007866931048793392*vLam*Cld[1, 1, 2, 2] + 
  0.00007866931048793392*vLam*Cld[1, 1, 3, 3] + 
  0.00007866931048793392*vLam*Cld[2, 2, 1, 1] + 
  0.00007866931048793392*vLam*Cld[2, 2, 2, 2] + 
  0.00007866931048793392*vLam*Cld[2, 2, 3, 3] + 
  0.00017896242176149748*vLam*Cle[1, 1, 1, 1] + 
  0.00017896242176149792*vLam*Cle[1, 1, 2, 2] + 
  0.00007866931048793392*vLam*Cle[1, 1, 3, 3] + 
  0.00017896242176149792*vLam*Cle[2, 2, 1, 1] + 
  0.00017896242176149748*vLam*Cle[2, 2, 2, 2] + 
  0.00007866931048793392*vLam*Cle[2, 2, 3, 3] + 
  0.000100293111273564*vLam*Cle[3, 3, 1, 1] + 0.000100293111273564*vLam*
   Cle[3, 3, 2, 2] + 0.00007710413195701675*vLam*Cll[1, 1, 1, 1] - 
  0.004041568447626432*vLam*Cll[1, 1, 2, 2] + 0.00007866931048793392*vLam*
   Cll[1, 1, 3, 3] + 0.28313645905346085*vLam*Cll[1, 2, 2, 1] - 
  0.000040117244509425594*vLam*Cll[1, 3, 3, 1] + 
  0.28313645905346085*vLam*Cll[2, 1, 1, 2] - 0.004041568447626432*vLam*
   Cll[2, 2, 1, 1] + 0.00007710413195701675*vLam*Cll[2, 2, 2, 2] + 
  0.00007866931048793392*vLam*Cll[2, 2, 3, 3] - 
  0.000040117244509425594*vLam*Cll[2, 3, 3, 2] - 
  0.000040117244509425594*vLam*Cll[3, 1, 1, 3] - 
  0.000040117244509425594*vLam*Cll[3, 2, 2, 3] + 
  0.00007866931048793392*vLam*Cll[3, 3, 1, 1] + 
  0.00007866931048793392*vLam*Cll[3, 3, 2, 2] - 
  0.00007866931048793392*vLam*Clq1[1, 1, 1, 1] - 
  0.00007866931048793392*vLam*Clq1[1, 1, 2, 2] + 
  0.003524813673340819*vLam*Clq1[1, 1, 3, 3] - 0.00007866931048793392*vLam*
   Clq1[2, 2, 1, 1] - 0.00007866931048793392*vLam*Clq1[2, 2, 2, 2] + 
  0.003524813673340819*vLam*Clq1[2, 2, 3, 3] - 0.0008377665991051832*vLam*
   Clq3[1, 1, 1, 1] - 0.0008377665991051832*vLam*Clq3[1, 1, 2, 2] + 
  0.002728792039780707*vLam*Clq3[1, 1, 3, 3] - 0.0008377665991051832*vLam*
   Clq3[2, 2, 1, 1] - 0.0008377665991051832*vLam*Clq3[2, 2, 2, 2] + 
  0.002728792039780707*vLam*Clq3[2, 2, 3, 3] - 0.00015733862097586784*vLam*
   Clu[1, 1, 1, 1] - 0.00015733862097586784*vLam*Clu[1, 1, 2, 2] - 
  0.004145643283918312*vLam*Clu[1, 1, 3, 3] - 0.00015733862097586784*vLam*
   Clu[2, 2, 1, 1] - 0.00015733862097586784*vLam*Clu[2, 2, 2, 2] - 
  0.004145643283918312*vLam*Clu[2, 2, 3, 3] - 0.000100293111273564*vLam*
   Cqe[1, 1, 1, 1] - 0.000100293111273564*vLam*Cqe[1, 1, 2, 2] - 
  0.000100293111273564*vLam*Cqe[2, 2, 1, 1] - 0.000100293111273564*vLam*
   Cqe[2, 2, 2, 2] + 0.004493677747603625*vLam*Cqe[3, 3, 1, 1] + 
  0.004493677747603625*vLam*Cqe[3, 3, 2, 2] - 0.019021913046448766*vLam*
   CuB[3, 3] - 0.015610233851830973*vLam*CuW[3, 3]}
{AsymFBta, 0.016183813428466087 - 0.0005707626065931952*CHB*vLam - 
  0.29197702488366817*CHD*vLam - 0.00009488901527854963*CHbox*vLam - 
  0.0005683464773202267*CHW*vLam - 1.3499586323348813*CHWB*vLam - 
  0.001008717713464977*CW*vLam + 0.000100293111273564*vLam*Ced[1, 1, 1, 1] + 
  0.000100293111273564*vLam*Ced[1, 1, 2, 2] + 0.000100293111273564*vLam*
   Ced[1, 1, 3, 3] + 0.000100293111273564*vLam*Ced[3, 3, 1, 1] + 
  0.000100293111273564*vLam*Ced[3, 3, 2, 2] + 0.000100293111273564*vLam*
   Ced[3, 3, 3, 3] + 0.00028082071156597914*vLam*Cee[1, 1, 1, 1] + 
  0.000100293111273564*vLam*Cee[1, 1, 2, 2] + 0.000200586222547128*vLam*
   Cee[1, 1, 3, 3] + 0.000040117244509425594*vLam*Cee[1, 2, 2, 1] + 
  0.00008023448901885119*vLam*Cee[1, 3, 3, 1] + 
  0.000040117244509425594*vLam*Cee[2, 1, 1, 2] + 
  0.000100293111273564*vLam*Cee[2, 2, 1, 1] + 0.000100293111273564*vLam*
   Cee[2, 2, 3, 3] + 0.000040117244509425594*vLam*Cee[2, 3, 3, 2] + 
  0.00008023448901885119*vLam*Cee[3, 1, 1, 3] + 
  0.000040117244509425594*vLam*Cee[3, 2, 2, 3] + 
  0.000200586222547128*vLam*Cee[3, 3, 1, 1] + 0.000100293111273564*vLam*
   Cee[3, 3, 2, 2] + 0.00028082071156597914*vLam*Cee[3, 3, 3, 3] - 
  0.000200586222547128*vLam*Ceu[1, 1, 1, 1] - 0.000200586222547128*vLam*
   Ceu[1, 1, 2, 2] - 0.005285154536066414*vLam*Ceu[1, 1, 3, 3] - 
  0.000200586222547128*vLam*Ceu[3, 3, 1, 1] - 0.000200586222547128*vLam*
   Ceu[3, 3, 2, 2] - 0.005285154536066414*vLam*Ceu[3, 3, 3, 3] - 
  0.0009427569407032267*vLam*CHd[1, 1] - 0.0009427569407032267*vLam*
   CHd[2, 2] - 0.0009427569407032267*vLam*CHd[3, 3] + 
  0.2391291405214544*vLam*CHe[1, 1] - 0.0009427569407032267*vLam*CHe[2, 2] + 
  0.2391291405214544*vLam*CHe[3, 3] + 0.2070083884296214*vLam*CHl1[1, 1] - 
  0.0014260256925415404*vLam*CHl1[2, 2] + 0.20749165718145976*vLam*
   CHl1[3, 3] - 0.37056320094929873*vLam*CHl3[1, 1] - 
  0.5778524926139484*vLam*CHl3[2, 2] + 0.20823968122613157*vLam*CHl3[3, 3] + 
  0.0009427569407032267*vLam*CHq1[1, 1] + 0.0009427569407032267*vLam*
   CHq1[2, 2] - 0.02088175109040995*vLam*CHq1[3, 3] + 
  0.002851168684446557*vLam*CHq3[1, 1] + 0.002851168684446557*vLam*
   CHq3[2, 2] + 0.010132380218144886*vLam*CHq3[3, 3] + 
  0.0018855138814064534*vLam*CHu[1, 1] + 0.0018855138814064534*vLam*
   CHu[2, 2] + 0.022359776547335824*vLam*CHu[3, 3] + 
  0.00007866931048793392*vLam*Cld[1, 1, 1, 1] + 
  0.00007866931048793392*vLam*Cld[1, 1, 2, 2] + 
  0.00007866931048793392*vLam*Cld[1, 1, 3, 3] + 
  0.00007866931048793392*vLam*Cld[3, 3, 1, 1] + 
  0.00007866931048793392*vLam*Cld[3, 3, 2, 2] + 
  0.00007866931048793392*vLam*Cld[3, 3, 3, 3] + 
  0.00017896242176149748*vLam*Cle[1, 1, 1, 1] + 
  0.00007866931048793392*vLam*Cle[1, 1, 2, 2] + 
  0.00017896242176149792*vLam*Cle[1, 1, 3, 3] + 
  0.000100293111273564*vLam*Cle[2, 2, 1, 1] + 0.000100293111273564*vLam*
   Cle[2, 2, 3, 3] + 0.00017896242176149792*vLam*Cle[3, 3, 1, 1] + 
  0.00007866931048793392*vLam*Cle[3, 3, 2, 2] + 
  0.00017896242176149748*vLam*Cle[3, 3, 3, 3] + 
  0.00007710413195701675*vLam*Cll[1, 1, 1, 1] - 
  0.004120237758114367*vLam*Cll[1, 1, 2, 2] + 0.00015733862097586784*vLam*
   Cll[1, 1, 3, 3] + 0.2831765762979698*vLam*Cll[1, 2, 2, 1] - 
  0.00008023448901885119*vLam*Cll[1, 3, 3, 1] + 
  0.2831765762979698*vLam*Cll[2, 1, 1, 2] - 0.004120237758114367*vLam*
   Cll[2, 2, 1, 1] + 0.00007866931048793392*vLam*Cll[2, 2, 3, 3] - 
  0.000040117244509425594*vLam*Cll[2, 3, 3, 2] - 
  0.00008023448901885119*vLam*Cll[3, 1, 1, 3] - 
  0.000040117244509425594*vLam*Cll[3, 2, 2, 3] + 
  0.00015733862097586784*vLam*Cll[3, 3, 1, 1] + 
  0.00007866931048793392*vLam*Cll[3, 3, 2, 2] + 
  0.00007710413195701675*vLam*Cll[3, 3, 3, 3] - 
  0.00007866931048793392*vLam*Clq1[1, 1, 1, 1] - 
  0.00007866931048793392*vLam*Clq1[1, 1, 2, 2] + 
  0.003524813673340819*vLam*Clq1[1, 1, 3, 3] - 0.00007866931048793392*vLam*
   Clq1[3, 3, 1, 1] - 0.00007866931048793392*vLam*Clq1[3, 3, 2, 2] + 
  0.003524813673340819*vLam*Clq1[3, 3, 3, 3] - 0.0008377665991051832*vLam*
   Clq3[1, 1, 1, 1] - 0.0008377665991051832*vLam*Clq3[1, 1, 2, 2] + 
  0.002728792039780707*vLam*Clq3[1, 1, 3, 3] + 0.007170041622714638*vLam*
   Clq3[2, 2, 3, 3] - 0.0008377665991051832*vLam*Clq3[3, 3, 1, 1] - 
  0.0008377665991051832*vLam*Clq3[3, 3, 2, 2] - 
  0.004441249582933937*vLam*Clq3[3, 3, 3, 3] - 0.00015733862097586784*vLam*
   Clu[1, 1, 1, 1] - 0.00015733862097586784*vLam*Clu[1, 1, 2, 2] - 
  0.004145643283918312*vLam*Clu[1, 1, 3, 3] - 0.00015733862097586784*vLam*
   Clu[3, 3, 1, 1] - 0.00015733862097586784*vLam*Clu[3, 3, 2, 2] - 
  0.004145643283918312*vLam*Clu[3, 3, 3, 3] - 0.000100293111273564*vLam*
   Cqe[1, 1, 1, 1] - 0.000100293111273564*vLam*Cqe[1, 1, 3, 3] - 
  0.000100293111273564*vLam*Cqe[2, 2, 1, 1] - 0.000100293111273564*vLam*
   Cqe[2, 2, 3, 3] + 0.004493677747603625*vLam*Cqe[3, 3, 1, 1] + 
  0.004493677747603625*vLam*Cqe[3, 3, 3, 3] - 0.019021913046448766*vLam*
   CuB[3, 3] - 0.015610233851830973*vLam*CuW[3, 3]}
{AsymFBStr, 0.10308071330107076 - 0.0018402559459662056*CHB*vLam - 
  0.9416050116908682*CHD*vLam - 0.0003064053756476383*CHbox*vLam - 
  0.0018325875214757813*CHW*vLam - 4.353481842794987*CHWB*vLam - 
  0.0032539884949557393*CW*vLam + 0.000035485454208142346*vLam*
   Cdd[1, 1, 2, 2] + 4.731393894418977*^-6*vLam*Cdd[1, 2, 2, 1] + 
  4.731393894418977*^-6*vLam*Cdd[2, 1, 1, 2] + 0.000035485454208142346*vLam*
   Cdd[2, 2, 1, 1] + 0.00008043369620512263*vLam*Cdd[2, 2, 2, 2] + 
  0.000035485454208142346*vLam*Cdd[2, 2, 3, 3] + 
  4.731393894418977*^-6*vLam*Cdd[2, 3, 3, 2] + 4.731393894418977*^-6*vLam*
   Cdd[3, 2, 2, 3] + 0.000035485454208142346*vLam*Cdd[3, 3, 2, 2] + 
  0.00063880404300005*vLam*Ced[1, 1, 1, 1] + 0.0006742894972081923*vLam*
   Ced[1, 1, 2, 2] + 0.00063880404300005*vLam*Ced[1, 1, 3, 3] + 
  0.000035485454208142346*vLam*Ced[2, 2, 2, 2] + 
  0.000035485454208142346*vLam*Ced[3, 3, 2, 2] + 
  0.00178865132040014*vLam*Cee[1, 1, 1, 1] + 0.00063880404300005*vLam*
   Cee[1, 1, 2, 2] + 0.00063880404300005*vLam*Cee[1, 1, 3, 3] + 
  0.00025552161720002*vLam*Cee[1, 2, 2, 1] + 0.00025552161720002*vLam*
   Cee[1, 3, 3, 1] + 0.00025552161720002*vLam*Cee[2, 1, 1, 2] + 
  0.00063880404300005*vLam*Cee[2, 2, 1, 1] + 0.00025552161720002*vLam*
   Cee[3, 1, 1, 3] + 0.00063880404300005*vLam*Cee[3, 3, 1, 1] - 
  0.0012776080860001*vLam*Ceu[1, 1, 1, 1] - 0.0012776080860001*vLam*
   Ceu[1, 1, 2, 2] - 0.03366311048333384*vLam*Ceu[1, 1, 3, 3] - 
  0.0030396421308773003*vLam*CHd[1, 1] + 0.08853070735223212*vLam*CHd[2, 2] - 
  0.0030396421308773003*vLam*CHd[3, 3] + 1.526067359956346*vLam*CHe[1, 1] - 
  0.0030396421308773003*vLam*CHe[2, 2] - 0.0030396421308773003*vLam*
   CHe[3, 3] + 1.3229984742019372*vLam*CHl1[1, 1] - 
  0.0045976562880415085*vLam*CHl1[2, 2] - 0.0030396421308773003*vLam*
   CHl1[3, 3] - 0.5432063870684237*vLam*CHl3[1, 1] - 
  1.8635088076883959*vLam*CHl3[2, 2] + 0.0030639527928900145*vLam*
   CHl3[3, 3] + 0.0030396421308773003*vLam*CHq1[1, 1] + 
  0.019804785757762462*vLam*CHq1[2, 2] - 0.06734526760559167*vLam*
   CHq1[3, 3] + 0.009191858378670053*vLam*CHq3[1, 1] + 
  0.025881768934517446*vLam*CHq3[2, 2] + 0.03268125194276079*vLam*
   CHq3[3, 3] + 0.0060792842617546005*vLam*CHu[1, 1] + 
  0.0060792842617546005*vLam*CHu[2, 2] + 0.07211580850489863*vLam*CHu[3, 3] + 
  0.000501074031521892*vLam*Cld[1, 1, 1, 1] + 0.0005365594857300344*vLam*
   Cld[1, 1, 2, 2] + 0.000501074031521892*vLam*Cld[1, 1, 3, 3] + 
  0.000035485454208142346*vLam*Cld[2, 2, 2, 2] + 
  0.000035485454208142346*vLam*Cld[3, 3, 2, 2] + 
  0.0011398780745219392*vLam*Cle[1, 1, 1, 1] + 0.000501074031521892*vLam*
   Cle[1, 1, 2, 2] + 0.000501074031521892*vLam*Cle[1, 1, 3, 3] + 
  0.00063880404300005*vLam*Cle[2, 2, 1, 1] + 0.00063880404300005*vLam*
   Cle[3, 3, 1, 1] + 0.0004911048286437445*vLam*Cll[1, 1, 1, 1] - 
  0.01303581746542302*vLam*Cll[1, 1, 2, 2] + 0.000501074031521892*vLam*
   Cll[1, 1, 3, 3] + 0.9130917994616218*vLam*Cll[1, 2, 2, 1] - 
  0.00025552161720002*vLam*Cll[1, 3, 3, 1] + 0.9130917994616218*vLam*
   Cll[2, 1, 1, 2] - 0.01303581746542302*vLam*Cll[2, 2, 1, 1] - 
  0.00025552161720002*vLam*Cll[3, 1, 1, 3] + 0.000501074031521892*vLam*
   Cll[3, 3, 1, 1] - 0.000501074031521892*vLam*Clq1[1, 1, 1, 1] - 
  0.0004949816988542532*vLam*Clq1[1, 1, 2, 2] + 
  0.02245084629202727*vLam*Clq1[1, 1, 3, 3] + 6.092332667638795*^-6*vLam*
   Clq1[2, 2, 2, 2] + 6.092332667638795*^-6*vLam*Clq1[3, 3, 2, 2] - 
  0.00533604635256596*vLam*Clq3[1, 1, 1, 1] - 0.005357672544482175*vLam*
   Clq3[1, 1, 2, 2] - 0.0051724097253451635*vLam*Clq3[1, 1, 3, 3] - 
  0.000021626191916215293*vLam*Clq3[2, 2, 2, 2] + 
  0.023115556950769927*vLam*Clq3[2, 2, 3, 3] - 0.000021626191916215293*vLam*
   Clq3[3, 3, 2, 2] - 0.001002148063043784*vLam*Clu[1, 1, 1, 1] - 
  0.001002148063043784*vLam*Clu[1, 1, 2, 2] - 0.026405140462534123*vLam*
   Clu[1, 1, 3, 3] - 0.000035485454208142346*vLam*Cqd1[1, 1, 2, 2] + 
  6.092332667638795*^-6*vLam*Cqd1[2, 2, 1, 1] - 
  0.000029393121540503523*vLam*Cqd1[2, 2, 2, 2] + 
  6.092332667638795*^-6*vLam*Cqd1[2, 2, 3, 3] + 
  0.0015899416611354939*vLam*Cqd1[3, 3, 2, 2] - 
  0.00063880404300005*vLam*Cqe[1, 1, 1, 1] - 0.0006327117103324112*vLam*
   Cqe[2, 2, 1, 1] + 6.092332667638795*^-6*vLam*Cqe[2, 2, 2, 2] + 
  6.092332667638795*^-6*vLam*Cqe[2, 2, 3, 3] + 0.028621901112217286*vLam*
   Cqe[3, 3, 1, 1] - 6.092332667638795*^-6*vLam*Cqq1[1, 1, 2, 2] - 
  4.731393894418977*^-6*vLam*Cqq1[1, 2, 2, 1] - 
  4.731393894418977*^-6*vLam*Cqq1[2, 1, 1, 2] - 
  6.092332667638795*^-6*vLam*Cqq1[2, 2, 1, 1] - 
  0.00002164745312411554*vLam*Cqq1[2, 2, 2, 2] + 
  0.0002729696924536773*vLam*Cqq1[2, 2, 3, 3] - 
  4.731393894418977*^-6*vLam*Cqq1[2, 3, 3, 2] - 
  4.731393894418977*^-6*vLam*Cqq1[3, 2, 2, 3] + 
  0.0002729696924536773*vLam*Cqq1[3, 3, 2, 2] - 
  0.00006487857574864589*vLam*Cqq3[1, 1, 2, 2] + 
  3.106771849715298*^-6*vLam*Cqq3[1, 2, 2, 1] + 
  3.106771849715298*^-6*vLam*Cqq3[2, 1, 1, 2] - 
  0.00006487857574864589*vLam*Cqq3[2, 2, 1, 1] - 
  0.0001235436077978611*vLam*Cqq3[2, 2, 2, 2] - 
  0.000343940600869962*vLam*Cqq3[2, 2, 3, 3] + 0.000368087293680523*vLam*
   Cqq3[2, 3, 3, 2] + 0.000368087293680523*vLam*Cqq3[3, 2, 2, 3] - 
  0.000343940600869962*vLam*Cqq3[3, 3, 2, 2] - 0.00001218466533527759*vLam*
   Cqu1[2, 2, 1, 1] - 0.00001218466533527759*vLam*Cqu1[2, 2, 2, 2] - 
  0.0003210481679621012*vLam*Cqu1[2, 2, 3, 3] - 
  0.06133021651759364*vLam*CuB[3, 3] - 0.00007097090841628469*vLam*
   Cud1[1, 1, 2, 2] - 0.00007097090841628469*vLam*Cud1[2, 2, 2, 2] - 
  0.0018699799706181413*vLam*Cud1[3, 3, 2, 2] - 
  0.05032204799309349*vLam*CuW[3, 3]}
{AsymFBCha, 0.07356541927276802 - 0.0014198450994736323*CHB*vLam - 
  0.7276450503355881*CHD*vLam - 0.00023865085490093387*CHbox*vLam - 
  0.0014145175099589307*CHW*vLam - 3.3640473147142913*CHWB*vLam - 
  0.0025187163690780106*CW*vLam + 0.0004558940829132763*vLam*
   Ced[1, 1, 1, 1] + 0.0004558940829132763*vLam*Ced[1, 1, 2, 2] + 
  0.0004558940829132763*vLam*Ced[1, 1, 3, 3] + 0.0012765034321571736*vLam*
   Cee[1, 1, 1, 1] + 0.0004558940829132763*vLam*Cee[1, 1, 2, 2] + 
  0.0004558940829132763*vLam*Cee[1, 1, 3, 3] + 0.00018235763316531054*vLam*
   Cee[1, 2, 2, 1] + 0.00018235763316531054*vLam*Cee[1, 3, 3, 1] + 
  0.00018235763316531054*vLam*Cee[2, 1, 1, 2] + 
  0.0004558940829132763*vLam*Cee[2, 2, 1, 1] + 0.00018235763316531054*vLam*
   Cee[3, 1, 1, 3] + 0.0004558940829132763*vLam*Cee[3, 3, 1, 1] - 
  0.0009117881658265526*vLam*Ceu[1, 1, 1, 1] - 0.0009916210827849384*vLam*
   Ceu[1, 1, 2, 2] - 0.024024288903579428*vLam*Ceu[1, 1, 3, 3] - 
  0.00007983291695838596*vLam*Ceu[2, 2, 2, 2] - 
  0.00007983291695838596*vLam*Ceu[3, 3, 2, 2] - 
  0.0023452286586221303*vLam*CHd[1, 1] - 0.0023452286586221303*vLam*
   CHd[2, 2] - 0.0023452286586221303*vLam*CHd[3, 3] + 
  1.0889296967769537*vLam*CHe[1, 1] - 0.0023452286586221303*vLam*CHe[2, 2] - 
  0.0023452286586221303*vLam*CHe[3, 3] + 0.9439164241776411*vLam*CHl1[1, 1] - 
  0.0035466155778786884*vLam*CHl1[2, 2] - 0.0023452286586221303*vLam*
   CHl1[3, 3] - 0.4976226612666846*vLam*CHl3[1, 1] - 
  1.4398804127829408*vLam*CHl3[2, 2] + 0.002362540699861575*vLam*CHl3[3, 3] + 
  0.002345228658622131*vLam*CHq1[1, 1] - 0.08895201950447337*vLam*
   CHq1[2, 2] - 0.0520482301917966*vLam*CHq1[3, 3] + 
  0.007087622099584731*vLam*CHq3[1, 1] + 0.09793967317310986*vLam*
   CHq3[2, 2] + 0.025275047726342335*vLam*CHq3[3, 3] + 
  0.004690457317244262*vLam*CHu[1, 1] - 0.19918586357862791*vLam*CHu[2, 2] + 
  0.055753534577586854*vLam*CHu[3, 3] + 0.0003576005640157058*vLam*
   Cld[1, 1, 1, 1] + 0.0003576005640157058*vLam*Cld[1, 1, 2, 2] + 
  0.0003576005640157058*vLam*Cld[1, 1, 3, 3] + 0.0008134946469289801*vLam*
   Cle[1, 1, 1, 1] + 0.0003576005640157058*vLam*Cle[1, 1, 2, 2] + 
  0.0003576005640157058*vLam*Cle[1, 1, 3, 3] + 0.0004558940829132763*vLam*
   Cle[2, 2, 1, 1] + 0.0004558940829132763*vLam*Cle[3, 3, 1, 1] + 
  0.00035048586170079095*vLam*Cll[1, 1, 1, 1] - 
  0.010080715607273687*vLam*Cll[1, 1, 2, 2] + 0.0003576005640157058*vLam*
   Cll[1, 1, 3, 3] + 0.7055640823993945*vLam*Cll[1, 2, 2, 1] - 
  0.00018235763316531054*vLam*Cll[1, 3, 3, 1] + 
  0.7055640823993945*vLam*Cll[2, 1, 1, 2] - 0.010080715607273687*vLam*
   Cll[2, 2, 1, 1] - 0.00018235763316531054*vLam*Cll[3, 1, 1, 3] + 
  0.0003576005640157058*vLam*Cll[3, 3, 1, 1] - 0.0003576005640157058*vLam*
   Clq1[1, 1, 1, 1] - 0.0003906946120410751*vLam*Clq1[1, 1, 2, 2] + 
  0.01602245335339855*vLam*Clq1[1, 1, 3, 3] - 0.0000330940480253693*vLam*
   Clq1[2, 2, 2, 2] - 0.0000330940480253693*vLam*Clq1[3, 3, 2, 2] - 
  0.0038081661895267636*vLam*Clq3[1, 1, 1, 1] - 
  0.003925641428146402*vLam*Clq3[1, 1, 2, 2] - 0.0023637814622168487*vLam*
   Clq3[1, 1, 3, 3] - 0.00011747523861963784*vLam*Clq3[2, 2, 2, 2] + 
  0.017824438644724147*vLam*Clq3[2, 2, 3, 3] - 0.00011747523861963784*vLam*
   Clq3[3, 3, 2, 2] - 0.0007152011280314116*vLam*Clu[1, 1, 1, 1] - 
  0.0007950340449897975*vLam*Clu[1, 1, 2, 2] - 0.01884450705544814*vLam*
   Clu[1, 1, 3, 3] - 0.00007983291695838596*vLam*Clu[2, 2, 2, 2] - 
  0.00007983291695838596*vLam*Clu[3, 3, 2, 2] - 
  0.0000330940480253693*vLam*Cqd1[2, 2, 1, 1] - 
  0.0000330940480253693*vLam*Cqd1[2, 2, 2, 2] - 
  0.0000330940480253693*vLam*Cqd1[2, 2, 3, 3] - 
  0.0004558940829132763*vLam*Cqe[1, 1, 1, 1] - 0.0004889881309386455*vLam*
   Cqe[2, 2, 1, 1] - 0.0000330940480253693*vLam*Cqe[2, 2, 2, 2] - 
  0.0000330940480253693*vLam*Cqe[2, 2, 3, 3] + 0.020426538469462633*vLam*
   Cqe[3, 3, 1, 1] + 0.0000330940480253693*vLam*Cqq1[1, 1, 2, 2] - 
  0.000021288777855569588*vLam*Cqq1[1, 2, 2, 1] - 
  0.000021288777855569588*vLam*Cqq1[2, 1, 1, 2] + 
  0.0000330940480253693*vLam*Cqq1[2, 2, 1, 1] + 
  0.000023610540339599395*vLam*Cqq1[2, 2, 2, 2] - 
  0.0014827936365847635*vLam*Cqq1[2, 2, 3, 3] - 
  0.0010125907615729517*vLam*Cqq1[2, 3, 3, 2] - 
  0.0010125907615729517*vLam*Cqq1[3, 2, 2, 3] - 
  0.0014827936365847635*vLam*Cqq1[3, 3, 2, 2] - 
  0.0003524257158589135*vLam*Cqq3[1, 1, 2, 2] + 
  0.00003011385732900143*vLam*Cqq3[1, 2, 2, 1] + 
  0.00003011385732900143*vLam*Cqq3[2, 1, 1, 2] - 
  0.0003524257158589135*vLam*Cqq3[2, 2, 1, 1] - 
  0.0006446237170598242*vLam*Cqq3[2, 2, 2, 2] - 
  0.001868313400469046*vLam*Cqq3[2, 2, 3, 3] - 0.0009611881263883809*vLam*
   Cqq3[2, 3, 3, 2] - 0.0009611881263883809*vLam*Cqq3[3, 2, 2, 3] - 
  0.001868313400469046*vLam*Cqq3[3, 3, 2, 2] + 0.00007983291695838596*vLam*
   Cqu1[1, 1, 2, 2] + 0.0000661880960507386*vLam*Cqu1[2, 2, 1, 1] + 
  0.00014602101300912462*vLam*Cqu1[2, 2, 2, 2] + 
  0.0017439598374906962*vLam*Cqu1[2, 2, 3, 3] - 
  0.0035769495821469173*vLam*Cqu1[3, 3, 2, 2] - 
  0.047317534513583975*vLam*CuB[3, 3] - 0.00007983291695838596*vLam*
   Cud1[2, 2, 1, 1] - 0.00007983291695838596*vLam*Cud1[2, 2, 2, 2] - 
  0.00007983291695838596*vLam*Cud1[2, 2, 3, 3] + 
  0.00015966583391677192*vLam*Cuu[1, 1, 2, 2] + 
  0.000021288777855569588*vLam*Cuu[1, 2, 2, 1] + 
  0.000021288777855569588*vLam*Cuu[2, 1, 1, 2] + 
  0.00015966583391677192*vLam*Cuu[2, 2, 1, 1] + 
  0.00036190922354468303*vLam*Cuu[2, 2, 2, 2] + 
  0.0042069619521440055*vLam*Cuu[2, 2, 3, 3] + 0.00254278210010147*vLam*
   Cuu[2, 3, 3, 2] + 0.00254278210010147*vLam*Cuu[3, 2, 2, 3] + 
  0.0042069619521440055*vLam*Cuu[3, 3, 2, 2] - 
  0.0387844496260145*vLam*CuW[3, 3]}
{AsymFBBot, 0.10212278123900478 - 0.001823364012458054*CHB*vLam - 
  0.933049008733278*CHD*vLam - 0.0003035970996354684*CHbox*vLam - 
  0.001815767094220062*CHW*vLam - 4.31410836604427*CHWB*vLam - 
  0.0032616232291304927*CW*vLam + 0.000035485454208142346*vLam*
   Cdd[1, 1, 3, 3] + 4.731393894418977*^-6*vLam*Cdd[1, 3, 3, 1] + 
  0.000035485454208142346*vLam*Cdd[2, 2, 3, 3] + 
  4.731393894418977*^-6*vLam*Cdd[2, 3, 3, 2] + 4.731393894418977*^-6*vLam*
   Cdd[3, 1, 1, 3] + 4.731393894418977*^-6*vLam*Cdd[3, 2, 2, 3] + 
  0.000035485454208142346*vLam*Cdd[3, 3, 1, 1] + 
  0.000035485454208142346*vLam*Cdd[3, 3, 2, 2] + 
  0.00008043369620512263*vLam*Cdd[3, 3, 3, 3] + 
  0.0006328676184782306*vLam*Ced[1, 1, 1, 1] + 0.0006328676184782306*vLam*
   Ced[1, 1, 2, 2] + 0.0006683530726863729*vLam*Ced[1, 1, 3, 3] + 
  0.000035485454208142346*vLam*Ced[2, 2, 3, 3] + 
  0.000035485454208142346*vLam*Ced[3, 3, 3, 3] + 
  0.0017720293317390458*vLam*Cee[1, 1, 1, 1] + 0.0006328676184782306*vLam*
   Cee[1, 1, 2, 2] + 0.0006328676184782306*vLam*Cee[1, 1, 3, 3] + 
  0.00025314704739129223*vLam*Cee[1, 2, 2, 1] + 
  0.00025314704739129223*vLam*Cee[1, 3, 3, 1] + 
  0.00025314704739129223*vLam*Cee[2, 1, 1, 2] + 
  0.0006328676184782306*vLam*Cee[2, 2, 1, 1] + 0.00025314704739129223*vLam*
   Cee[3, 1, 1, 3] + 0.0006328676184782306*vLam*Cee[3, 3, 1, 1] - 
  0.0012657352369564612*vLam*Ceu[1, 1, 1, 1] - 0.0012657352369564612*vLam*
   Ceu[1, 1, 2, 2] - 0.03335027822006971*vLam*Ceu[1, 1, 3, 3] - 
  0.0030117408854685277*vLam*CHd[1, 1] - 0.0030117408854685277*vLam*
   CHd[2, 2] + 0.08986385494383613*vLam*CHd[3, 3] + 
  1.5118852254276451*vLam*CHe[1, 1] - 0.0030117408854685277*vLam*CHe[2, 2] - 
  0.0030117408854685277*vLam*CHe[3, 3] + 1.3107032885747072*vLam*CHl1[1, 1] - 
  0.004555452522586187*vLam*CHl1[2, 2] - 0.0030117408854685277*vLam*
   CHl1[3, 3] - 0.5385381280935908*vLam*CHl3[1, 1] - 
  1.8465709399785017*vLam*CHl3[2, 2] + 0.003035825657205317*vLam*CHl3[3, 3] + 
  0.0030117408854685277*vLam*CHq1[1, 1] + 0.0030117408854685277*vLam*
   CHq1[2, 2] - 0.049577966494718885*vLam*CHq1[3, 3] + 
  0.00910747697161596*vLam*CHq3[1, 1] + 0.00910747697161596*vLam*CHq3[2, 2] + 
  0.04900804661843883*vLam*CHq3[3, 3] + 0.006023481770937055*vLam*CHu[1, 1] + 
  0.006023481770937055*vLam*CHu[2, 2] + 0.07139939760224398*vLam*CHu[3, 3] + 
  0.0004964175359962786*vLam*Cld[1, 1, 1, 1] + 0.0004964175359962786*vLam*
   Cld[1, 1, 2, 2] + 0.0005319029902044209*vLam*Cld[1, 1, 3, 3] + 
  0.000035485454208142346*vLam*Cld[2, 2, 3, 3] + 
  0.000035485454208142346*vLam*Cld[3, 3, 3, 3] + 
  0.0011292851544745064*vLam*Cle[1, 1, 1, 1] + 0.0004964175359962786*vLam*
   Cle[1, 1, 2, 2] + 0.0004964175359962786*vLam*Cle[1, 1, 3, 3] + 
  0.0006328676184782306*vLam*Cle[2, 2, 1, 1] + 0.0006328676184782306*vLam*
   Cle[3, 3, 1, 1] + 0.0004865409772099733*vLam*Cll[1, 1, 1, 1] - 
  0.012916205730706471*vLam*Cll[1, 1, 2, 2] + 0.0004964175359962786*vLam*
   Cll[1, 1, 3, 3] + 0.9047942165329319*vLam*Cll[1, 2, 2, 1] - 
  0.00025314704739129223*vLam*Cll[1, 3, 3, 1] + 
  0.9047942165329319*vLam*Cll[2, 1, 1, 2] - 0.012916205730706471*vLam*
   Cll[2, 2, 1, 1] - 0.00025314704739129223*vLam*Cll[3, 1, 1, 3] + 
  0.0004964175359962786*vLam*Cll[3, 3, 1, 1] - 0.0004964175359962786*vLam*
   Clq1[1, 1, 1, 1] - 0.0004964175359962786*vLam*Clq1[1, 1, 2, 2] + 
  0.022248302258153354*vLam*Clq1[1, 1, 3, 3] + 6.092332667638796*^-6*vLam*
   Clq1[2, 2, 3, 3] + 6.092332667638796*^-6*vLam*Clq1[3, 3, 3, 3] - 
  0.005286458318858204*vLam*Clq3[1, 1, 1, 1] - 0.005286458318858204*vLam*
   Clq3[1, 1, 2, 2] - 0.005143355093709996*vLam*Clq3[1, 1, 3, 3] + 
  0.022881730686630162*vLam*Clq3[2, 2, 3, 3] - 0.000021626191916215293*vLam*
   Clq3[3, 3, 3, 3] - 0.0009928350719925572*vLam*Clu[1, 1, 1, 1] - 
  0.0009928350719925572*vLam*Clu[1, 1, 2, 2] - 0.02615975672543736*vLam*
   Clu[1, 1, 3, 3] - 0.000035485454208142346*vLam*Cqd1[1, 1, 3, 3] - 
  0.000035485454208142346*vLam*Cqd1[2, 2, 3, 3] + 
  6.092332667638796*^-6*vLam*Cqd1[3, 3, 1, 1] + 
  6.092332667638796*^-6*vLam*Cqd1[3, 3, 2, 2] + 
  0.0015960339938031328*vLam*Cqd1[3, 3, 3, 3] - 
  0.0006328676184782306*vLam*Cqe[1, 1, 1, 1] - 0.0006328676184782306*vLam*
   Cqe[2, 2, 1, 1] + 0.028362009286698183*vLam*Cqe[3, 3, 1, 1] + 
  6.092332667638796*^-6*vLam*Cqe[3, 3, 2, 2] + 6.092332667638796*^-6*vLam*
   Cqe[3, 3, 3, 3] - 6.092332667638796*^-6*vLam*Cqq1[1, 1, 3, 3] - 
  4.731393894418977*^-6*vLam*Cqq1[1, 3, 3, 1] - 
  6.092332667638796*^-6*vLam*Cqq1[2, 2, 3, 3] - 
  4.731393894418977*^-6*vLam*Cqq1[2, 3, 3, 2] - 
  4.731393894418977*^-6*vLam*Cqq1[3, 1, 1, 3] - 
  4.731393894418977*^-6*vLam*Cqq1[3, 2, 2, 3] - 
  6.092332667638796*^-6*vLam*Cqq1[3, 3, 1, 1] - 
  6.092332667638796*^-6*vLam*Cqq1[3, 3, 2, 2] + 
  0.0005364765971185168*vLam*Cqq1[3, 3, 3, 3] - 
  0.00006487857574864589*vLam*Cqq3[1, 1, 3, 3] + 
  3.106771849715298*^-6*vLam*Cqq3[1, 3, 3, 1] - 
  0.00006487857574864589*vLam*Cqq3[2, 2, 3, 3] + 
  3.106771849715298*^-6*vLam*Cqq3[2, 3, 3, 2] + 
  3.106771849715298*^-6*vLam*Cqq3[3, 1, 1, 3] + 
  3.106771849715298*^-6*vLam*Cqq3[3, 2, 2, 3] - 
  0.00006487857574864589*vLam*Cqq3[3, 3, 1, 1] - 
  0.00006487857574864589*vLam*Cqq3[3, 3, 2, 2] + 
  0.00004829338562112222*vLam*Cqq3[3, 3, 3, 3] - 
  0.000012184665335277592*vLam*Cqu1[3, 3, 1, 1] - 
  0.000012184665335277592*vLam*Cqu1[3, 3, 2, 2] - 
  0.0003210481679621012*vLam*Cqu1[3, 3, 3, 3] - 
  0.06079575631454616*vLam*CuB[3, 3] - 0.00007097090841628469*vLam*
   Cud1[1, 1, 3, 3] - 0.00007097090841628469*vLam*Cud1[2, 2, 3, 3] - 
  0.0018699799706181413*vLam*Cud1[3, 3, 3, 3] - 
  0.05007552679418726*vLam*CuW[3, 3]}

==> anc/Higgs_Numerical_Results.txt <==
Numerical results for the Higgs decays to CWo photons and to Z/photon in the SMEFT at NLO obtained using the inputs in  "The Importance of Flavor in SMEFT Electroweak Precision Fits" by L. Bellafronte, S. Dawson and P.P. Giardino. 

To translate between the coefficients in the formulae below and those given in the paper text, please use the following dictionary:

vLam = 1/(\sqrt{2} G_F \Lambda^2) where G_F is the Fermi constant and \Lambda is the EFT scale
LL= Log[\mu^2/M_Z^2] where \mu is the scale of energy.
ten=g^{\mu\nu}-\frac{p_1^\nu p_2^\mu}{p1*p2}

CHB=C_{\phi B}
CHW=C_{\phi W}
CHWB=C_{\phi WB}
CHD=C_{\phi D}
CHbox=C_{\phi \square}
CW=C_{W}
CHl3=C_{\phi l}^{(3)}
CHq1=C_{\phi q}^{(1)}
CHq3=C_{\phi q}^{(3)}
CHu=C_{\phi u}
Cll=C_{ll}
CuB=C_{uB}
CuW=C_{uW}
CuH=C_{u\phi}


H2aa=0.249247*ten - 0.380432*ten*CHB*vLam + 2.20257*LL*ten*CHB*vLam - 
 0.496408*ten*CHD*vLam + 0.249247*ten*CHbox*vLam - 1.43787*ten*CHW*vLam + 
 0.238861*LL*ten*CHW*vLam + 1.31346*ten*CHWB*vLam - 1.0687*LL*ten*CHWB*vLam + 
 0.215209*ten*CW*vLam - 0.450826*LL*ten*CW*vLam - 0.373871*ten*vLam*CHl3[1, 1] - 
 0.373871*ten*vLam*CHl3[2, 2] + 0.186935*ten*vLam*Cll[1, 2, 2, 1] + 
 0.186935*ten*vLam*Cll[2, 1, 1, 2] + 3.92343*ten*vLam*CuB[3, 3] - 
 1.74033*LL*ten*vLam*CuB[3, 3] + 0.0709882*ten*vLam*CuH[3, 3] + 
 2.1022*ten*vLam*CuW[3, 3] - 0.932476*LL*ten*vLam*CuW[3, 3];

H2Za=0.210252*ten + 0.928391*ten*CHB*vLam - 0.597919*LL*ten*CHB*vLam - 
 0.20861*ten*CHD*vLam + 0.210252*ten*CHbox*vLam - 0.82695*ten*CHW*vLam + 
 0.252809*LL*ten*CHW*vLam - 0.333735*ten*CHWB*vLam - 0.443759*LL*ten*CHWB*vLam + 
 0.0921682*ten*CW*vLam - 0.353005*LL*ten*CW*vLam - 0.105126*ten*vLam*CHl3[1, 1] - 
 0.105126*ten*vLam*CHl3[2, 2] + 0.0306223*ten*vLam*CHq1[3, 3] - 
 0.0306223*ten*vLam*CHq3[3, 3] + 0.0306223*ten*vLam*CHu[3, 3] + 
 0.0525631*ten*vLam*Cll[1, 2, 2, 1] + 0.0525631*ten*vLam*Cll[2, 1, 1, 2] - 
 0.165666*ten*vLam*CuB[3, 3] + 0.0698468*LL*ten*vLam*CuB[3, 3] + 
 0.0125096*ten*vLam*CuH[3, 3] + 1.10454*ten*vLam*CuW[3, 3] - 
 0.488909*LL*ten*vLam*CuW[3, 3];


